Resonance-Suppression Principle for Prethermalization beyond Periodic Driving

Non-equilibrium dynamics of strongly and rapidly driven quantum many-body systems is poorly understood beyond periodic driving, where heating is exponentially slow in the drive frequency (Floquet Prethermalization). In contrast, non-periodic drives were found to exhibit widely different heating scalings with no unifying principle. This work identifies a resonance-suppression principle governing slow heating up to a prethermal lifetime $\tau_*$: When the drive's spectral arithmetic structure restricts multiphoton resonances, $\tau_*$ is controlled by low-frequency spectral suppression. The principle distinguishes (i) Single-photon suppression, quantified by a low-frequency suppression law $f(\Omega)$ for the drive's Fourier Transform weight near $\Omega=0$, from (ii) Multi-photon suppression, where nested commutators remain controlled if exceptional arithmetic structure satisfies a subadditive property. Remarkably, if multi-photon suppression holds, $\tau_*$ scaling with drive speed $\lambda$ is governed by $f(\Omega)$. This law of $\tau_*$ is found through a small-divisor mechanism in this work's iterative rotating frame scheme. Multi-photon suppression breakdown separates $\lambda$-scaling of $\tau_*$ in linear response and non-perturbative theory, shown by a case study of Quasi-Floquet driving. The principle is applied to (i) Resolve inconsistencies in literature on non-periodic driving, and (ii) Provide design principles for engineering prethermal phases of matter in programmable quantum simulators, exemplified by new non-periodic `Factorial' drives with tunable $\tau_*$.

==> anc/PRL_supp.tex <==
\documentclass[prl,superscriptaddress,longbibliography]{revtex4-2}


%\usepackage[english]{babel}
%\usepackage[utf8]{inputenc}
\usepackage{amsthm, booktabs, color, mathtools, amsmath, amssymb, setspace, bbm, tensor, mathtools, placeins, graphicx, wrapfig, float, verbatim, xcolor, physics}
%\usepackage{apptools}
\usepackage[normalem]{ulem}
\usepackage{stmaryrd} % Where \llbracket and \rrbracket are defined
\usepackage{graphicx}
\usepackage{subcaption} % provides subfigure environment


%\newcommand{\revA}[1]{{\color{blue} #1}}
\newcommand{\revA}[1]{{#1}}
\usepackage{algpseudocode}

\newcommand{\revB}[1]{{#1}}

\newcommand{\prlsection}[1]{{\em {#1}.---~}}

\newcommand{\cnotgate}{\mathsf{CNOT}}


\newcommand{\cnot}[2]{\mathsf{CNOT}\quad {#1} \quad {#2}}
\newcommand{\initX}[1]{\mathsf{InitX} \quad {#1}}
\newcommand{\initZ}[1]{\mathsf{InitZ} \quad {#1}}
\newcommand{\measX}[1]{\mathsf{MeasX} \quad {#1}}
\newcommand{\measZ}[1]{\mathsf{MeasZ} \quad {#1}}
\newcommand{\idle}[1]{\mathsf{Idle} \quad {#1}}


%\renewcommand*{\thesection}{\Alph{section}.}
\renewcommand\thesection{\Alph{section}}

\newcommand{\dsl}[0]{\llbracket}
\newcommand{\dsr}[0]{\rrbracket}

%% \usepackage{caption}
% \usepackage{subcaption}
% \usepackage{ragged2e}



\newcommand{\JX}[1]{{\color{green} {[JX: #1]}}}


\newcommand{\CQT}{Centre for Quantum Technologies, National University of Singapore, 3 Science Drive 2, Singapore 117543.\looseness=-1}


\definecolor{THc}{rgb}{0.9,0.3,0.2}
\newcommand{\tfh}[1]{{\color{THc} [TH: #1]}} 

\renewcommand{\eqref}[1]{Eq.~(\ref{#1})} % Reference to equation

\graphicspath{{./00_figures/}}


\def\app#1#2{%
  \mathrel{%
    \setbox0=\hbox{$#1\sim$}%
    \setbox2=\hbox{%
      \rlap{\hbox{$#1\propto$}}%
      \lower1.1\ht0\box0%
    }%
    \raise0.25\ht2\box2%
  }%
}
\def\approxprop{\mathpalette\app\relax}


%\makeatletter
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Textclass specific LaTeX commands.
%\mumberwithin{equation}{section}
%\mumberwithin{figure}{section}
%\theoremstyle{plain}
\newtheorem{thm}{\protect\theoremname}
%\theoremstyle{plain}
\newtheorem{fact}{\protect\factname}
\ifx\proof\undefined
\newenvironment{proof}[1][\protect\proofname]{\par
	\normalfont\topsep6\p@\@plus6\p@\relax
	\trivlist
	\itemindent\parindent
	\item[\hskip\labelsep\scshape #1]\ignorespaces
}{%
	\endtrivlist\@endpefalse
}
\providecommand{\proofname}{Proof}
\fi
%\theoremstyle{plain}
\newtheorem{lem}{\protect\lemmaname}
%\theoremstyle{remark}
\newtheorem{claim}{\protect\claimname}
\newtheorem{remark}{Remark \ignorespaces}

\newtheorem{definition}{Definition}
\newtheorem{proposition}{Proposition}

% Set counters according to the number of objects (table, defs., etc. in the main text)
\setcounter{table}{1}
\setcounter{figure}{4} 
\setcounter{definition}{1}
\setcounter{proposition}{4}

\newcommand{\idg}[1]{{\bfseries #1)}}

\newcommand\mumberthis{\addtocounter{equation}{1}\tag{\theequation}}
\providecommand{\factname}{Fact}
\providecommand{\theoremname}{Theorem}
\providecommand{\claimname}{Claim}
\providecommand{\lemmaname}{Lemma}
\providecommand{\definitionname}{Definition}
\providecommand{\corollaryname}{Corollary}

\setcitestyle{sort&compress,numbers}
\usepackage[unicode=true, breaklinks=false, pdfborder={0 0 1}, backref=false, colorlinks=true, linkcolor=blue, citecolor=blue]{hyperref}

\newcommand{\subfigimg}[3][,]{%
	\setbox1=\hbox{\includegraphics[#1]{#3}}% Store image in box
	\leavevmode\rlap{\usebox1}% Print image
	\rlap{\hspace*{2pt}\raisebox{\dimexpr\ht1-0.5\baselineskip}{{\bfseries \large\textsf{#2}}}}% Print label
	\phantom{\usebox1}% Insert appropriate spcing
}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\AtBeginDocument{%
  \setcounter{secnumdepth}{3} % 1=sections only, 2=+subsections, 3=+subsubsections
  \setcounter{tocdepth}{3}    % if you want them to appear in the ToC
}
\renewcommand{\thesection}{\Roman{section}}
\begin{document}



\title{Supplemental Material: Resonance-Suppression Principle for Prethermalization Beyond Periodic Driving}

\author{Jian Xian Sim}
\email{simjianxian@u.nus.edu} 
\affiliation{\CQT}

\begin{abstract}
This Supplemental Material provides further background, elaboration and technical details of the framework outlined in the main text.

To briefly summarize the flow of sections,

\begin{itemize}
   \item I introduce some formalism to precisely explain bookkeeping of frequency spectra. Concrete examples are provided of resonance-suppressed drives and how to understand its resonance-suppression at the single-photon level $\tilde{V}(\Omega)$. \item Linear response calculations are performed on heating rates using $\tilde{V}(\Omega)$, justified by Laplace's steepest descent method, known amongst physicists as 'saddle-point' integration.
   \item The non-perturbative rotating-frame transformation method to construct effective Hamiltonians is discussed.
   \item Introducing the locality-resonance norms and how to quantify the `small divisor problem'. 
   \item Discussion on multi-photon suppression, which guarantees that a drive with suppression $\tilde{V}(\Omega)$ near the origin has controlled suppression under iterative transformations. The small divisor problem is analyzed in each problem in a standardized fashion, to explicitly show how the same mechanism governs all our case studies.
   \item The `small divisor' and `cluster expansion' bounds are applied to calculate the number of rotating-frame transformations performed depending on the suppression law. 
   \item Interpretation on this rotating-frame procedure as a form of renormalization is discussed. 
\end{itemize}


\end{abstract}

\maketitle


\makeatletter
\@starttoc{toc}

\makeatother

\section{Resonance-Suppression Laws $f(\Omega)$ and Prethermal Universality Classes}

Let us first recap here the two key tables in the Main Text for easy reference. Our goal is to carefully substantiate the claims made in the tables.


\begin{table}[h!]
    \centering
    \caption{For different Prethermal Universality Classes with different Suppression Laws $f(\Omega)$, we obtain various Heating Time $\tau_*$ lower bounds.}
    \label{tab:suppuniversalityclasses}
    \begin{tabular}{|c|c|c|c|}
        \hline
        \textbf{} & \textbf{Poly} & \textbf{Quasipoly} & \textbf{Stretch-Expt} \\

        Suppression $f(\Omega)$ & $|\Omega^b|$ & $e^{-|\ln{\Omega}|^b}$ & $e^{-\frac{1}{|\Omega|^b}}$\\
        \hline
        Linear Resp. $\tau_*$ & $\lambda^{2b+1}$ & $e^{(\ln{\lambda})^b}$ & $e^{\lambda^{\frac{b}{b+1}}}$\\
        \hline
        Non Perturbative $\tau_*$ & $\lambda^{b-1}$ & $e^{(\ln{\lambda})^b}$ & $e^{\lambda^{\frac{b}{b+1}}}$\\    
        \hline
    \end{tabular}
\end{table}

\begin{table}[h!]
    \centering
    \caption{Rotating-frame transformation `small divisor problem' quantified by $h(\kappa - \kappa')$ functional form. We put optimal iteration truncation order $q_*(\lambda)$, reduction in driving amplitude per iteration $r \coloneq \frac{\| V^{(q+1)} \|_{\kappa_{q+1}}}{\| V^{(q)} \|_{\kappa_q}}$, and beta function $\beta(\kappa) \coloneq \frac{d\kappa}{d \ln r}$. Table organized according to Prethermal Universality Classes. Functional forms here ignore irrelevant constants.}
    \label{tab:suppsmalldivisorproblem}
    \begin{tabular}{|c|c|c|c|} 
        \hline
        \textbf{} & \textbf{Poly} & \textbf{Quasipoly} & \textbf{Stretch-Expt} \\
        Suppression $f(\Omega)$ & $|\Omega^b|$ & $e^{-|\ln{\Omega}|^b}$ & $e^{-\frac{1}{|\Omega|^b}}$\\
        \hline
        Allowed Gaps $\kappa - \kappa'$ & $\ge \frac{1}{b}$ & Any & Any \\
        \hline
        $h(\kappa - \kappa')$ & 1 & $e^{\frac{1}{(\kappa - \kappa')^{\frac{1}{b-1}}}}$ & $\frac{1}{(\kappa - \kappa')^{\frac{1}{b}}}$\\    
        \hline
        Optimal Truncation $q_*$ & $b-1$ & $ (\ln \lambda)^{b-1}$ &  $ \lambda^{\frac{b}{b+1}}$  \\
        \hline
        Ratio $r \coloneq \frac{\| V^{(q+1)} \|_{\kappa_{q+1}}}{\| V^{(q)} \|_{\kappa_q}} $ & $ \frac{1}{\lambda}$ & $ \sim \frac{1}{\lambda}$ &  $ \sim \frac{1}{2}$  \\
        \hline
        Beta Function $-\beta(\kappa)$ & $\frac{1}{b}$ & $ [W((\lambda \kappa)^\frac{1}{b-1})]^{1-b}$ & $ (\frac{1}{\lambda \kappa})^{\frac{b}{b+1}}$  \\
        \hline
    \end{tabular}
\end{table}


\section{Spectral bookkeeping: physical frequency $\Omega$ vs.\ frequency label $\mu$}
\label{sec:bookkeeping}

Throughout this Supplemental Material, it is useful to distinguish the physical frequency}$\Omega\in\mathbb R$ from the
frequency index/label $\mu$ that organizes Fourier components under addition.
Concretely, we consider an additive abelian group $\Gamma$ of labels and an additive homomorphism
$\Omega:\Gamma\to\mathbb R$ mapping labels to physical frequencies.
A generic drive (or local operator) may be written schematically as
\begin{equation}
V(t)=\sum_{Z\subset\Lambda}\int_{\Gamma} e^{i\lambda\,\Omega(\mu)t}\ \tilde{V}_Z(d\mu),
\end{equation}
where the integral is with respect to a reference measure on $\Gamma$ (Lebesgue for $\Gamma=\mathbb R$, counting measure
when $\Gamma$ is discrete). For pure-point spectra this reduces to a sum.

In this work, the relevant frequency spectra are:
\begin{align*}
\text{Quasi-Floquet:}\quad & \Gamma=\mathbb Z^m \coloneq \{\mu = \vec{n} = (n_1,...,n_m) | \ n_1,...,n_m \in \mathbb{Z} \},\ \Omega(\vec n)=\vec n\cdot\vec\omega, ;\\
\text{$p$-adic/substitution:}\quad & \Gamma=\mathbb Z[1/p]\ \coloneq \{ \mu = \frac{k}{p^r} |  \ k \in \mathbb{Z}, \ r \in \mathbb{N}_0 \coloneq \{0,1,2, ...\} \} , \ \Omega(r,k)=2\pi\lambda \mu;\\
\text{Factorial (Rational):}\quad & \Gamma= \mathbb{Q} = \bigcup_{k\ge1}\frac{1}{k!}\mathbb Z \coloneq \{ \mu = \frac{n}{k!} | \ n \in \mathbb{Z}, \ k \in \mathbb{N}_0 \coloneq \{0,1,2, ...\}\} \ \Omega(k,n)=2\pi\lambda \mu,
\end{align*}
note that they are all countable sets.~\footnote{I am not sure if there are uncountable spectra that still support prethermalization.}

Two distinct notions of ``resonance suppression'' are used, as introduced in the Main Text:
(i) Single-photon suppression, quantified by an envelope $f(\Omega)$ controlling spectral weight near $\Omega=0$,
and (ii) Multi-photon suppression, which controls frequency mixing under nested commutators.
The latter is formulated as a subadditive penalty $p:\Gamma\to\mathbb R_{\ge0}$,
\begin{equation}
p(\mu_1+\mu_2)\le p(\mu_1)+p(\mu_2).
\end{equation}
A penalty depending only on $|\Omega|$ cannot be subadditive due to cancellations
$\Omega_1\approx-\Omega_2$ as discussed in the Main Text, hence multi-photon control must be expressed in terms of the index $\mu$ rather than the
physical frequency $\Omega$. Nonetheless, the index $\mu$ determines the physical frequency $\Omega$. In order to determine the suppression of the drive's spectral weight near the origin, we need to understand how $\Omega(\mu)$ changes as a function of $\mu$, which we do so in the next section.



I later first analyze single-photon suppression by bounding the Fourier weight $\tilde{V}(\mu)$ as a function of the physical frequency $\Omega(\mu)$, producing an envelope $\tilde{V}((\Omega(\mu)) \lesssim f(\Omega)$ for each example. We later return to the index-space
penalty $p(\mu)$ when controlling multi-photon processes in the cluster expansion.

\section{Single Photon Suppression - Fourier Transform scaling laws of non-periodic driving near the origin: Quasi-Floquet Analysis}

In this section, I introduce Quasi-Floquet non-periodic driving and how to find Fourier Transform $\tilde{V}(\Omega)$ scaling near the origin. Such examples concretely motivate the resonance-suppression principle emphasized in the Main Text. We discuss Quasi-Floquet driving of various smoothness, where varying the smoothness of the drive affects the suppression law $f(\Omega)$, due to the interplay of the Diophantine Condition and Paley-Weiner Theory explained below. Examples of Quasi-Floquet driving include Fibonacci step driving, differentiable, smooth or analytic driving~\cite{Dumitrescu_2018fibonacci, Else_Ho_Quasifloquet, gallone2025}.

A Quasi-Floquet drive with $m$-incommensurate tones is defined as a drive such that $V(t) \coloneq V(\vec{\omega}t +\vec{\theta})$, where $\vec{\omega} \coloneq (\omega_1, ..., \omega_m) \in \mathbb{R}^m$ consists of rationally-independent frequencies. Rational independence means that no set of rational numbers $c_1,...,c_m \in \mathbb{Q}$ can satisfy $\sum_i c_i \omega_i = 0$. A simple example is that $1,\ \sqrt{2}$ are rationally independent.

The drive permits a Fourier Series Expansion $V(t) = \sum_{\vec{n \in \mathbb{Z}^m}} V_{\vec{n}} e^{i[(\vec{n}.\vec{\omega})t+ \vec{n}.\vec{\theta}]}$. We will set $\vec{\theta} = 0$ for convenience. $\{\vec{n}.\vec{\omega}\}_{\vec{n} \in \mathbb{Z}^m}$ is a countable dense subset of $\mathbb{R}$, so $V(t)$'s frequency spectrum risks resonances arbitrarily near $|\vec{n}.\vec{\omega}| \approx 0$.

Conventionally, in papers related to KAM theory that I am aware of, a Quasi-Floquet function is usually analyzed from the perspective of its Fourier Series. However, it is my opinion that this is not necessarily an intuitively gratifying way to analyze such functions at the single-photon level. This is because such an infinite series is arranged in order of its Fourier Modes $\vec{n}$, which are a priori unrelated to the frequency components $\Omega =\vec{n}.\vec{\omega}$. The frequency vector $\vec{\omega}$ is the `confounding factor'.~\footnote{Note however that once we discuss multi-photon processes, spectral arithmetic is important.}

Intuitively speaking, we want to rearrange such a sum in increasing order of $|\vec{n}.\vec{\omega}|$. Such a rearrangement isolates the dangerous resonances near the origin $|\vec{n}.\vec{\omega}| \approx 0$ more effectively. Take the above intuitions with a pinch of salt since it is not mathematically precise, just `coarse-grained' guiding ideas. 

Define the pure-point Quasi-Floquet spectral measure

\begin{equation}
    d\mu(\Omega) = \sum_{\vec{n} \in \mathbb{Z}^m} \delta(\Omega - \vec{n}.\vec{\omega})\ d\Omega, \quad V(t) =  \int e^{i \Omega t} d\mu(\Omega) \tilde{V}(\Omega)
\end{equation}

such that we have


\begin{equation}
    V(t) = \sum_{\vec{n \in \mathbb{Z}^m}} V_{\vec{n}} e^{i(\vec{n}.\vec{\omega})t} = \int_\mathbb{R} d\Omega \ \delta(\Omega-\vec{n}.\vec{\omega}) \tilde{V}(\Omega = \vec{n}.\vec{\omega}) e^{i\Omega t} \implies V_{\vec{n}} = \tilde{V}(\Omega = \vec{n}.\vec{\omega})
\end{equation}



A crucial goal of this section is to explain how to relate the Fourier weight $\|V_{\vec{n}}\|$ in terms of the energy $\Omega \coloneq \vec{n} . \vec{\omega}$ it has.
 


\subsection{Diophantine Condition}

We first define the Diophantine Condition on frequency vectors $\vec{\omega}$~\cite{Schmidt1980Diophantine}: 

Let $\vec{\omega} \in\mathbb{R}^m$ be a frequency vector and let $\vec{n} \in\mathbb{Z}^m$.
We say $\vec{\omega}$ is Diophantine if there exist $c_{\vec{\omega}}>0$ and $\gamma \ge m-1$ such that
\begin{equation}
\label{eq:dio_vec}
|\vec{n}\cdot \vec{\omega}| \;\ge\; \frac{c_{\vec{\omega}} | \vec{\omega} |}{|\vec{n}|^{\gamma}}
\qquad \text{for all } \vec{n} \in\mathbb{Z}^m\setminus\{0\},
\end{equation}

This says: integer linear combinations $\vec{n}\cdot \vec{\omega}$ do not get too close to $0$
unless $|\vec{n}|$ is large. The lower bound prevents ``near-resonances'' that would otherwise
create small denominators of the form $1/(\vec{n}\cdot\vec{\omega})$. 

For Quasi-Floquet driving, for any fixed $\gamma > m-1,$ the set of frequency vectors $\vec{\omega} \in \mathbb{R}^m$ such that $\exists \ c_{\vec{\omega}}>0$ satisfying the Diophantine condition, has full Lebesgue measure in $\mathbb{R}^m$~\cite{Schmidt1980Diophantine}.
 

\subsection{Fourier Theory: Smoothness of $V(t)$ in time-domain $\leftrightarrow$  $lim_{\Omega \rightarrow \infty}\tilde{V}(\Omega)$ decay in frequency domain}
\label{sec:PW_phys}

This subsection recaps the essential ideas regarding Fourier analysis, the classic text by Rudin (or Stein and Shakarchi) is a good reference~\cite{Rudin1987RCA, Stein2003}. The mathematical details of this section can be skipped if desired.

Let us recall standard undergraduate calculations on Fourier Series. A periodic step function $V(t)$ generally has a decay $V_n \sim 1/n$ for large $n$, when its Fourier Coefficients are computed. A periodic `zigzag' triangle-wave function in time that is continuous but not differentiable at the turning points, has Fourier Coefficients decaying as $V_n \sim 1/n^2$. 

This suggests a relationship between the `smoothness' of a function and its Fourier behaviour. Indeed, we can generalize this beyond just Fourier Series, it is a generic property of any Fourier Transform in the time-domain. Intuitively, if a function is discontinuous in the time-domain, one needs to add up many different harmonic frequencies $e^{i\Omega t}$ to acquire such sharp discontinuity in time-domain, therefore slowing $\tilde{V}(\Omega)$'s large-$\Omega$ decay in frequency-domain.


We work on the circle $\mathbb T \simeq \mathbb R/2\pi\mathbb Z$.
Let $V:\mathbb T\to\mathbb C$ (or operator-valued) have Fourier coefficients
\begin{equation}
V_n \;=\; \frac{1}{2\pi}\int_0^{2\pi} V(t)\,e^{-int}\,dt,
\qquad n\in\mathbb Z.
\end{equation}

\paragraph{Differentiability gives power-law decay}
Assume $V$ is $N$-times differentiable and $V^{(N)}\in L^1(\mathbb T)$, is integrable on the torus.
Integrating by parts $N$ times (boundary terms vanish by $2\pi$-periodicity) yields
\begin{equation}
V_n \;=\; \frac{1}{(in)^N}\,\frac{1}{2\pi}\int_0^{2\pi} V^{(N)}(t)\,e^{-int}\,dt,
\qquad (n\neq 0),
\end{equation}
hence
\begin{equation}
|V_n| \;\le\; \frac{\|V^{(N)}\|_{L^1(\mathbb T)}}{|n|^N}.
\end{equation}
If $V\in C^\infty(\mathbb T)$ and $\|V^{(N)}\|_{L^1}$ is finite for all $N$, then
$|V_n|$ decays faster than any power of $|n|$ (super-polynomial decay).

Note that $C^\infty$ smoothness, does not imply analyticity. A simple example is the function $e^{-1/|x|}$, it is infinitely-differentiable at the origin without being analytic, its Taylor Series about $x=0$ vanishes everywhere.

\paragraph{Analyticity gives exponential decay}
Assume $V$ extends holomorphically to the complex strip
\begin{equation}
S_a \;\coloneq\; \{z=t+iy\in\mathbb C:\ |y|<a\},
\end{equation}
and is bounded there:
\begin{equation}
M_a \;\coloneq\; \sup_{z\in S_a}|V(z)| \;<\;\infty.
\end{equation}
Fix any $0<a'<a$. By analyticity and $2\pi$-periodicity, we may shift the contour
$t\mapsto t+i\,\mathrm{sgn}(n)\,a'$ without crossing singularities:
\begin{equation}
V_n \;=\; \frac{1}{2\pi}\int_0^{2\pi} V\!\left(t+i\,\mathrm{sgn}(n)\,a'\right)\,
e^{-in\left(t+i\,\mathrm{sgn}(n)\,a'\right)}\,dt.
\end{equation}
Taking absolute values and using $|V|\le M_a$ on $S_a$ gives
\begin{equation}
|V_n| \;\le\; M_a\,e^{-a'|n|},
\qquad \forall\,n\in\mathbb Z,
\end{equation}
and since $a'<a$ is arbitrary, the decay rate can be taken arbitrarily close to $e^{-a|n|}$.

To generalize this to Quasi-Floquet functions  $V:\mathbb T^m\to\mathbb C$ analytic and bounded in the polystrip
$S_a=\{\phi+i y:\ |y_j|<a\}$, the same contour shift in each coordinate yields
$\|V_{\vec n}\|\le M_a\,e^{-a'\|\vec n\|_1}$ for any $0<a'<a$. For the non-smooth case, we similarly integrate by parts multiple times. This analysis is also easily generalizable to the time-frequency domain if desired, for generic Fourier Transforms.

\subsection{Diophantine Condition and Paley-Wiener Theory implication for our `resonance-suppression' laws in Quasi-Floquet Driving}


Let us first rearrange the Diophantine condition to make $\vec{n}$ the subject of the inequality.


$\forall \ \Omega = \vec{n}.\vec{\omega} \in \mathbb{R}$, if $\vec{\omega}$ satisfies the Diophantine Condition, then in the Fourier Series notation we have
\begin{equation}
    |\Omega |\geq \frac{c_{\vec{\omega}}|\vec{\omega}|}{|\vec{n}|^\gamma} \iff |\vec{n}| \geq (\frac{c_{\vec{\omega}}|\vec{\omega}|}{|\Omega|})^{1/\gamma}
\end{equation}

Which means that for the case of analytic Quasi-Floquet driving in~\cite{Else_Ho_Quasifloquet}, applying the Fourier decay result that $\|V(\vec{n})\| \leq  Ce^{-|\vec{n}|} $, we have

\begin{equation}    
    \|\widetilde{V}(\Omega)\| = \|V(\vec{n}(\Omega))\| \leq  C e^{-|\vec{n}|} \leq Ce^{-(c_{\vec{\omega}}|\vec{\omega}|/|\Omega|)^{1/\gamma}} 
\end{equation}


which is precisely the `Stretched-Exponential suppression law' of the Fourier Transform near the origin that we wanted, by identifying $|\vec{\omega}| = \lambda$. We now set $b = \frac{1}{\gamma}$ to apply our result stated in the Main Text. For example, a two-tone Quasi-Floquet drive has suppression $f(\Omega) \sim e^{-\frac{1}{|\Omega|}}$ near the origin.

For non-smooth driving below with $\|\widetilde{V}(\Omega)\|\sim 1/|\vec{n}|^\alpha$ decay, we have resonance-suppression of Polynomial type, with resonance-suppression exponent $\alpha/\gamma$.

\begin{equation}    
    \|\widetilde{V}(\Omega)\| = \|V(\vec{n}(\Omega))\| \leq  \frac{1}{|\vec{n}|^\alpha} \leq (\frac{|\Omega|}{c_{\vec{\omega}}|\vec{\omega}|})^{\alpha/\gamma}  
\end{equation}


Fibonacci is a step Quasi-Floquet drive, thus it has slow decay properties when considering the Fourier Coefficients, only a $\|V(\vec{n})\| \leq 1/|\vec{n}|$ Paley-Weiner decay. This leads to a seemingly linear decay near the origin, since the bound on $ \|\widetilde{V}(\Omega)\|$ holds when $\gamma = 1+\epsilon$, for all $\epsilon > 0$. Numerics in Fig~\ref{fig:fibonaccispectrum} lead one to expect that $\epsilon$ can be taken to 0. 

A rigorous treatment was performed in Thm 3.2 of~\cite{Baake_2019}. Their `$Z(k) \asymp k^4$' result was for intensity of the time-derivative of a Fibonacci drive (so a sequence of delta kicks), meaning $Z(k)$ can be identified as $|\tilde{f'}(\Omega)|^2$. Since Fourier Transforms satisfy $\tilde{f}(\Omega) = \frac{1}{i\Omega} \tilde{f'}(\Omega)$, if the delta comb scales as $|\tilde{f'}(\Omega)|^2\asymp \Omega^4$, then $|\tilde{f}(\Omega)| \sim \Omega$ which is in agreement with our observations.


To summarize, one can tune the `smoothness/continuity' of the drive on the torus in order to influence its Paley-Weiner $\|V_{\vec{n}}\|$ decay for large $\vec{n}$. By further invoking the Diophantine Condition, the large-$|\vec{n}|$ behaviour also influences the degree of suppression near the origin. One can also in principle consider new classes of decay beyond these two, although it may be difficult to experimentally such drives with full precision.

I emphasize again that the notions of `smoothness ($C^{\infty}$)' and `analyticity' must be clearly distinguished, there are many different classes of superpolynomial decay in between which lead to different resonance-suppression scaling. A concrete example would be the $ V_{\vec{n}}\sim e^{-(\ln |\vec{n}|)^2}$ decay of Fourier Coefficients, a similar calculation concludes Quasipolynomial suppression near the origin $\| \tilde{V}(\Omega) \| \sim e^{-(\ln \Omega)^2}$ near the origin. Consequently, a new Quasipolynomial class of prethermal $\tau_*$ scaling arises as per Table~\ref{tab:suppuniversalityclasses}. Another class known as `Gevrey-smooth' in the analysis literature has decay $V_{\vec{n}} \sim e^{-|\vec{n}|^\alpha}$, where $0 \le \alpha < 1$, will also lead to Stretched-Exponential suppression near the origin, although weaker. Notably, if $\alpha > 1$, $V_{\vec{n}}$ decay superexponentially, and the decay near the origin is faster than in the analytic case. The extreme example would be a drive $V_{QF}(t) \sim \sin(\lambda t) + \sin(\varphi \lambda t)$ where $\varphi = \frac{\sqrt5 - 1}{2}$ with a hard cutoff in its Fourier decay.


\begin{figure}
    \centering
    \includegraphics[width=0.5\linewidth]{anc/Figures and Images/fibonacci_drive_dft_near_origin_binned_median_fiblen.png}
    \caption{Fibonacci Drive Fourier Transform $f(\Omega) \sim \Omega$ near the origin due to unit slope, the sequence must be produced by the substitution rule to produce this clear scaling.}
    \label{fig:fibonaccispectrum}
\end{figure}

\subsubsection{Numerical Procedure (Fibonacci drive DFT near the origin).}
Generate a finite Fibonacci word by iterating the substitution
\[
0\mapsto 01,\qquad 1\mapsto 0,
\]
equivalently using the recurrence of words \(W_{n+1}=W_n W_{n-1}\) with seeds \(W_0=0\), \(W_1=01\), and we choose the sample length \(N=|W_n|\), i.e. an exact Fibonacci number, to minimize boundary/window artefacts in the low-frequency DFT.

We map the symbols to a real-valued drive \(x_m\) (e.g. \(0\to +1,\;1\to -1\)), and subtract the mean to remove the DC component:
\[
s_m = x_m - \frac{1}{N}\sum_{j=0}^{N-1}x_j,\qquad m=0,\dots,N-1.
\]
Compute the discrete Fourier transform on a frequency grid
\[
f(\Omega_k)=\frac{1}{N}\sum_{m=0}^{N-1}s
_m\,e^{-i\Omega_k m},\qquad
\Omega_k=\frac{2\pi k}{N},\quad k=0,1,\dots, N-1
\]
and plot the magnitude \(|f(\Omega_k)|\), excluding \(k=0\) on log scales.

To make the near-origin scaling clearer despite the innately spiky and messy spectrum, perform a log-spaced binning in \(\Omega\) over a window \(0<\Omega\le \Omega_{\max}\): with bin edges \(\{\Omega^{(b)}_-\!,\Omega^{(b)}_+\}\) uniform in \(\log\Omega\) and plot at the bin center \(\Omega^{(b)}_c=\sqrt{\Omega^{(b)}_-\Omega^{(b)}_+}\) the binned median
\[
M_b=\operatorname{median}\bigl\{|f(\Omega_k)|:\ \Omega_k\in[\Omega^{(b)}_-,\Omega^{(b)}_+)\bigr\},
\]
 an estimate of the typical magnitude, for easy visualization and fitting of an envelope (e.g. testing \(|f(\Omega)|\sim \Omega^\alpha\) as \(\Omega\to 0^+\)).




\section{Single Photon Suppression - Fourier Transform scaling laws of non-periodic driving near the origin: Thue-Morse Analysis, essentials of Dyadic Harmonic Analysis}

Now we discuss the Thue-Morse drive, a contrasting example to the Quasi-Floquet drive. Quasi-Floquet drives enjoyed an enhanced resonance-suppression from increasing smoothness. The Thue-Morse drive is one representative example of a discrete step drive which displays strong resonance-suppression, purely arising from the way the step pulses are arranged. The Thue-Morse drive's recursive time-domain definition was exploited by Mori et. al to obtain bounds on the Magnus Expansion~\cite{Mori_2021ThueMorse}. 

Here, we move away from its explicit time-domain definition and instead focus on its frequency-domain properties, to the extent necessary for linear response theory. Later on in the `Cluster Expansion' section, we will further elaborate on the spectral properties relevant for multi-photon suppression.


Let us first define the Thue-Morse function as a word substitution for a concrete understanding. Starting out with the digit $0$, we recursively perform the substitution $0 \rightarrow 01, \ 1 \rightarrow 10$. For instance, we have $0 \rightarrow 01 \rightarrow 0110 \rightarrow 01101001$ and so on. The infinite recursion defines the Thue-Morse word.  The $r$-RMD drive~\cite{Zhao_2021} are defined by finite cutoffs at a recursion depth-$r$, after which such unit blocks are randomly chosen (as notation, we use $r$ instead of the $n$ used in Zhao et al.'s paper). For example, 

Let us now describe the implications of this for our frequency-domain spectrum. As before, the discrete Fourier transform (DFT) is defined by 
\begin{equation}\label{eqn:thuemorsespectrum}
f_r(\Omega_{k,r})=\frac{1}{N}\sum_{m=0}^{2^r-1}s_m\,e^{-i\Omega_{k,r} m},\qquad
\Omega_{k,r} =\frac{2\pi k}{2^r},\quad k=0,1,\dots, 2^r-1,
\end{equation}


where now $N = 2^r$ depending on the Thue-Morse substitution depth-$r$, and its exceptional property is $s_{2m} = s_m, \ s_{2m+1} = -s_m$. To see why, we can write the Thue-Morse substitution in binary $0,1$ version as
\begin{equation}
    t_{2m} = t_m , \quad t_{2m+1} = 1-t_m,
\end{equation}
because each letter $t_m$ is replaced by the pair $(t_m,1-t_m)$. To enforce a mean of $0$, we will rewrite it in the $\pm 1$ version as $s_m = 1-2t_m$.

Using $s_{2m} = s_m, \ s_{2m+1} = -s_m$, for a depth-$r$ substitution, the DFT (ignoring normalization) inductively factorizes into a product structure as

\begin{equation}\label{eqn:rieszproduct}
    f_r(\Omega) \coloneq \sum_{m=0}^{2^{r}-1} s_m e^{i m \Omega} = \sum_{m=0}^{2^{r}-1} s_{2m} e^{i2 m \Omega} + \sum_{m=0}^{2^{r}-1} s_{2m+1} e^{i (2m+1) \Omega} = (1-e^{i \Omega}) f_{r-1}(2 \Omega) = \prod_{j = 0}^{r-1} ( 1 - e^{i 2^j \Omega}),
\end{equation}

where $f_0(x) = 1-e^{ix}$.

Using the general fact that $2\sin(\theta/2) \le |\theta|$ always holds, we have

\begin{equation}\label{eqn:rieszproductupperbound}
|f_r(\Omega)| = \prod_{j = 0}^{r-1} (2|\sin(2^{j} \Omega/2)|) \le  \prod_{j = 0}^{r-1} (2^{j} |\Omega|)  = 2^{\frac{r(r-1)}{2}} |\Omega|^r 
\end{equation}
by an arithmetic sum in the last equality.

Now in the limit of large $r$, we intuitively think of $\Omega_{k,r} = \frac{k}{2^r}$ frequencies as populating the spectrum quite densely. To find a non-vanishing frequency component $\Omega$ close to $0$, from Eqn~\ref{eqn:thuemorsespectrum} we must consider the corresponding $r$-value, where $\Omega \sim 2^{-r}$. Equivalently, $r \sim -\log_2 \Omega$. Directly substituting into Eqn~\ref{eqn:rieszproductupperbound}, we get $|f_r(\Omega)| \sim e^{-(\ln \Omega)^2}$ as desired.

Note our conclusion here differs from Zhao et al.~\cite{Zhao_2021} for the Thue-Morse drive, which claimed a hard spectral gap in the $r \rightarrow \infty$ limit. Indeed, a careful Fourier spectrum plot of the Thue-Morse sequence near the origin reveals the anticipated superpolynomial decay~\ref{fig:thuemorsespectrum}. A rigorous analysis was also performed in~\cite{Baake_2019}.

At finite $r$, as I discuss next, for any random concatenation of depth-$r$ blocks (called $r$-RMD), this work's conclusion aligns with Zhao et al., that the spectrum of $r$-RMD drives satisfy a power law $f_r(\Omega) \sim \Omega^r$ near the origin.



Now, consider a generic concatenation, which takes a unit block such as $0110$, considers the negation $1001$, and then concatenates these two in any arbitrary order $M$ times, such as $0110,1001,1001,1001,0110$ for $M=5$, to define the time-nonperiodic `$r$-RMD' Hamiltonian. For example, the $2$-RMD unitary time evolution operators $U^{(+)}_2, U^{(-)}_2$ are defined by applying the Hamiltonians in the order $0110$ and $-0110 
\coloneq 1001$ respectively.

This can be made precise by introducing an additional `block sign' variable $b_l \in \{ \pm 1\},  l\in \{0,...,M-1\}$. For example, we define $0110$ as the $+1$ block, $1001$ as the $-1$ negated block, for the depth-$r$ string that arises from the substitution in general. Let $s^{(r)}_m \in \{\pm 1\}^{2^r}$ be the string defined as per the Thue-Morse substitution rule Eqn~\ref{eqn:rieszproduct}. Then for the full $r$-RMD DFT we have
\begin{equation}
       F_{(r,M)}(\Omega) = \sum_{n = 0 }^{M 2^r -1} x_n e^{i n \Omega } , \quad x_{2^r l + m} \coloneq b_l s^{(r)}_m 
\end{equation}
such that the full DFT factorizes into
\begin{equation}
     F(\Omega) = \sum_{l=0}^{M-1} \sum_{m=0}^{2^r-1} b_l s^{(r)}_m e^{-i( 2^r l  +m)\Omega} =  (\sum_{l=0}^{M-1} s^{(r)}_m e^{-im\Omega} ) (\sum_{m=0}^{2^r-1} b_l e^{-i 2^r l \Omega} ) \eqcolon f_r(\Omega) B_m(\Omega)
\end{equation}
which factorizes out the $f_r(\Omega)$ part which we know to provide suppression near the origin at a power law $\Omega^r$ for a finite $r$ in Eqn~\ref{eqn:rieszproductupperbound}. The other `random' $B_m$ part generally does not provide any suppression for a generic random sample. 

Note that this proof of DFT suppression near the origin holds for any fixed concatenation. Thus in this work, we make a stronger claim similar to the Mori et al.~\cite{Mori_2021ThueMorse} paper (where they showed slow heating for arbitrary concatenation but did not discuss frequency-domain properties), unlike the Zhao et al.~\cite{Zhao_2021} paper, which provides an autocorrelation function argument by averaging over the random realizations.


\begin{figure}
    \centering
    \includegraphics[width=0.7\linewidth]{anc/Figures and Images/ThueMorseSpectrum.png}
    \caption{Fourier Transform of $n$-RMD and Thue-Morse (large-$n$ limit) drives. Thue-Morse spectrum curves downwards faster than any given n-RMD near $\Omega = 0$, indicating superpolynomial decay near the origin, as $f(\Omega)\sim e^{-(\ln\Omega)^2}$.}
    \label{fig:thuemorsespectrum}
\end{figure}

To close off this section, I emphasize that given a substitution depth-$r$, the spectrum of such a substitution has a spectrum supported on

\begin{equation}
    \Omega_{r,k} = \frac{2\pi k}{2^r}, \ k = 0,...,2^r - 1.
\end{equation}
 This unique structure will be exploited thoroughly later in the non-perturbative arguments.


\section{Single Photon Suppression - Fourier Transform scaling laws of non-periodic driving near the origin: A New Example `Factorial Spectra'}

Finally, a simple new `Factorial' example of smooth (in fact analytic) non-periodic waveforms beyond Quasi-Floquet and discrete step driving is 
\begin{equation}
    V(t) \coloneq \sum_{k=1}^{\infty} V_k \sin(\frac{\lambda}{k!}t)
\end{equation}
where decay is imposed on $V_k \rightarrow 0$ as $k \rightarrow \infty$. 

Lets see how the spectrum behaves. Firstly, it is obvious that the support of the spectrum lives on $\{ \pm\frac{\lambda}{k!} : k \in \mathbb{N}_{>0}\}$ which is remarkably simple, and we see that as $k \rightarrow \infty$ we have arbitrarily small frequencies which risks resonances. Concretely, the Factorial analogue of the Diophantine condition here is 

\begin{equation}
    \frac{1}{\Omega_k} \le \frac{k!}{\lambda}  \quad \text{c.f. Quasi-Floquet} \quad \frac{1}{\Omega_{\vec{n}}} \le \frac{|\vec{n}|^\gamma}{c\lambda}
\end{equation}
where the LHS is actually an equality but I write it as $\le$ for a clear contrast.

We see now for our Factorial case, there seems to be a much more severe divergence with respect to increasing $k$, indicating the need to have rapid decay of $|V_k|$ with respect to $k$ in order to ensure slow heating.


Suppose that we have a suppression $|V_k| \lesssim  e^{-( b\ln k!)}$. Then we obtain 

\begin{equation}
     \frac{1}{\Omega_k} = \frac{k!}{\lambda} \iff \ln\Omega_k = -\ln(\frac{k!}{\lambda}) \iff |V_k| \lesssim  e^{-( b\ln k!)} \le e^{(b\ln \Omega_k)} \sim \Omega_k^{b},
\end{equation}

up to the $\lambda$-factor omitted, which indicates this $|V_k|$ scaling supports Polynomial $\tau_*$.

Next, suppose we have a suppression $|V_k| \lesssim  e^{-( \ln k!)^b}$. Then we obtain 

\begin{equation}
    |V_k| \lesssim  e^{-( \ln k!)^b} \le e^{-(\ln \Omega_k)^b},
\end{equation}
which indicates this $|V_k|$ scaling supports Quasipolynomial $\tau_*$.

Finally, the Stretched-Exponential case is supported by the decay $|V_k| \le e^{-(k!)^b}$

\begin{equation}
    |V_k| \lesssim  e^{-(k!)^b} \le e^{- \frac{1}{\Omega_k^b}}
\end{equation}

which is the Stretched-Exponential Suppression desired. Note how these arguments mirror those of previous ones on Quasi-Floquet driving.

This discussion suffices for now, I further discuss spectral arithmetic properties later in the cluster expansion section.


\section{Linear Response Theory Saddle-Point Calculations}\label{app:linrescalc}


\subsection{Computation without careful justification of the Laplace method validity}

To give the main idea, we first describe the computation itself for the reader to follow the main logic, justifying its validity more carefully in the next subsection.

In linear response, the energy-absorption (heating) rate takes the schematic Kubo form
\begin{equation}
\label{eq:SM_Kubo_start}
\frac{dE}{dt}
\;\sim\;
\frac{g^2}{\lambda} \int_{\mathbb{R}} d\Omega\;\|\tilde V(\frac{\Omega}{\lambda})\|^2\,\sigma(\Omega).
\end{equation}
Some terms are neglected in the above equation for simplicity, since they do not affect scaling with $\lambda$. In the fast-driving regime, the many-body Kubo spectral function decays at large frequency,
$\sigma(\Omega)\sim e^{-\Omega/J}$ for $\Omega>0$~\cite{Abanin_2015linres}. Note that the analysis by ADH is only valid for geometrically-local lattices $\Lambda$ in $d$-spatial dimensions, it is not valid for generic $k$-local lattices, in turn defining the scope of the linear response results in this paper.
 
In addition, we assume the drive
satisfies $\|\tilde V(\Omega)\|\sim |f(\Omega/\lambda)|$ near the origin, where $\lambda$ is the driving speed.
Up to $\lambda$-independent prefactors (and using that the integrand is even in $\Omega$ in typical settings),
we reduce \eqref{eq:SM_Kubo_start} to the Laplace's method of steepest descent integral~\cite{BenderOrszag1999}
\begin{equation}
\label{eq:SM_heating_integral}
\frac{dE}{dt}
\;\lesssim\;
\frac{g^2}{\lambda}\int_{0}^{\infty} d\Omega\;
|f(\Omega/\lambda)|^2\,e^{-|\Omega|/J}
\;=\;
\frac{g^2}{\lambda}\int_{0}^{\infty} d\Omega\;e^{-\phi(\Omega;\lambda)}.
\end{equation}
It is convenient to introduce the resonance-penalty function (used again in the non-perturbative theory)
\begin{equation}
\label{eq:SM_penalty_def}
p(x)\;\coloneq\;-\ln f(x),
\qquad (x>0),
\end{equation}
so that
\begin{equation}
\label{eq:SM_phi_def}
\phi(\Omega;\lambda)
\;\coloneq\;
\frac{\Omega}{J}+2\,p(\Omega/\lambda).
\end{equation}

\paragraph{Saddle-point condition.}
Let $\Omega_0=\Omega_0(\lambda)$ be the minimizer of $\phi(\Omega;\lambda)$ (equivalently, the maximizer of the
absorption integrand). Differentiating \eqref{eq:SM_phi_def},
\begin{equation}
\label{eq:SM_saddle_eq_general}
0=\partial_\Omega\phi(\Omega_0;\lambda)
\;=\;
\frac{1}{J}+\frac{2}{\lambda}\,p'(\Omega_0/\lambda),
\qquad
\implies \quad
p'(x_0)\;=\;-\frac{\lambda}{2J}
\;\;\text{with }x_0\coloneq \Omega_0/\lambda.
\end{equation}
Equivalently, in terms of $f$ itself, using $p'(x)=-(f'(x)/f(x))$ (for $f>0$),
\begin{equation}
\label{eq:SM_saddle_eq_f}
\frac{f'(x_0)}{f(x_0)}\;=\;\frac{\lambda}{2J}.
\end{equation}

Expanding $\phi$ to second order about $\Omega_0$ and keeping the Gaussian term (Laplace method)~\cite{BenderOrszag1999},
\begin{equation}
\label{eq:SM_gaussian}
\frac{dE}{dt}
\;\approx\;
g^2\,\sqrt{\frac{2\pi}{\phi''(\Omega_0;\lambda)}}\;e^{-\phi(\Omega_0;\lambda)}.
\end{equation}
Thus, to leading accuracy the prethermal lifetime scales as
\begin{equation}
\label{eq:SM_tau_star_def}
\tau_*
\;\sim\;
\biggl(\frac{dE}{dt}\biggr)^{-1}
\;\sim\;
\exp\!\bigl(\phi(\Omega_0;\lambda)\bigr),
\end{equation}
where we drop $\lambda$-subleading prefactors such as $\phi''(\Omega_0)^{-1/2}$.

%------------------------------------------------------------
\subsubsection{Universality classes from explicit saddle points}

\begin{figure}
    \centering
    \includegraphics[width=0.6\linewidth]{anc/Figures and Images/LinearResponse.png}
    \caption{Linear response heating for different suppression laws are all well-approximated by Gaussian integrals. Saddle-point location in figure is schematic.}
\end{figure}

\paragraph{(i) Polynomial suppression.}
Let $f(x)\sim x^{b}$ as $x\to 0$, i.e.\ $p(x)=b\ln(1/x)$.
This case does not even require an explicit calculation~\footnote{Though note that the maximum at $\Omega_0 = \pm 2bJ$ does not vary with $\lambda$ }, because
\begin{equation}
\frac{g^2}{\lambda} \int_{\mathbb{R}}d\Omega \ |f(\frac{\Omega}{\lambda})|^2  e^{-\frac{|\Omega|}{J}} = \frac{g^2}{\lambda^{2b+1}} \int_{\mathbb{R}}d\Omega \ |\Omega^{2b}|  e^{-|\frac{\Omega}{J}|},
\end{equation}
where the integral is some constant independent of $\lambda$. Thus
\begin{equation}
\label{eq:SM_poly_scaling}
\frac{dE}{dt}\sim \lambda^{-2b-1}
\qquad\Rightarrow\qquad
\tau_*\sim \lambda^{2b+1}
\end{equation}

Anyway, Zhao et al. has previously presented arguments along this line in~\cite{Zhao_2021} although funnily enough, I didn't actually know of the Thue-Morse drive and their paper when I came up with this method. The next two examples were not noticed by them, since the principle is more subtle and the technique more involved.

\paragraph{(ii) Quasipolynomial suppression.} Given the suppression law
\begin{equation}
\label{eq:SM_quasipoly_f}
f(x)\sim \exp\!\bigl[-(\ln(1/x))^{b}\bigr]
\qquad (x\to 0),
\end{equation}
so $p(x)=(\ln(1/x))^{b}$. Then
\begin{equation}
\label{eq:SM_quasipoly_phi}
\phi(\Omega;\lambda)=\frac{\Omega}{J}+2\bigl[\ln(\lambda/\Omega)\bigr]^{b}.
\end{equation}
Differentiating,
\begin{equation}
\phi'(\Omega)=\frac{1}{J}-\frac{2b}{\Omega}\bigl[\ln(\lambda/\Omega)\bigr]^{b-1},
\end{equation}
so $\Omega_0$ solves
\begin{equation}
\label{eq:SM_quasipoly_saddle_eq}
\Omega_0
=
2bJ\,\bigl[\ln(\lambda/\Omega_0)\bigr]^{b-1}.
\end{equation}
For large $\lambda$, one has $\ln(\lambda/\Omega_0)\sim \ln \lambda$, hence the dominant contribution is
\begin{equation}
\label{eq:SM_quasipoly_phi_asymp}
\phi(\Omega_0;\lambda)\sim 2(\ln\lambda)^{b}
\qquad\Rightarrow\qquad
\tau_*\sim \exp\!\bigl(C(\ln\lambda)^{b}\bigr),
\end{equation}
with some $\lambda$-independent constant $C>0$.

\

\paragraph{(iii) Stretched-exponential suppression (analytic quasi-Floquet / hard-gap limit).}
Let
\begin{equation}
\label{eq:SM_stretch_f}
f(x)\sim \exp\!\bigl[-1/x^{b}\bigr]
\qquad (x\to 0),
\end{equation}
so $p(x)=x^{-b}$ and
\begin{equation}
\label{eq:SM_stretch_phi}
\phi(\Omega;\lambda)=\frac{\Omega}{J}+2\Bigl(\frac{\lambda}{\Omega}\Bigr)^{b}.
\end{equation}
Then taking the derivative w.r.t. $\Omega$
\begin{equation}
\phi'(\Omega)=\frac{1}{J}-2b\,\lambda^{b}\,\Omega^{-b-1},
\end{equation}
and the saddle is
\begin{equation}
\label{eq:SM_stretch_saddle}
\Omega_0=(2bJ)^{\frac{1}{b+1}}\,\lambda^{\frac{b}{b+1}}.
\end{equation}
Using the saddle equation to eliminate the second term,
$2(\lambda/\Omega_0)^b=\Omega_0/(bJ)$, we obtain
\begin{equation}
\label{eq:SM_stretch_phi0}
\phi(\Omega_0;\lambda)=\frac{\Omega_0}{J}\Bigl(1+\frac{1}{b}\Bigr)
\;=\;
\frac{b+1}{b}\,(2b)^{\frac{1}{b+1}}\,J^{-\frac{b}{b+1}}\,\lambda^{\frac{b}{b+1}}.
\end{equation}
Therefore,
\begin{equation}
\label{eq:SM_stretch_scaling}
\tau_*\sim \exp\!\Bigl[C\,\lambda^{\frac{b}{b+1}}\Bigr],
\end{equation}
 the stretched-exponential prethermal lifetimes we want. The hard-gap (Floquet-like) limit is recovered
heuristically as $b\to\infty$, where $\lambda^{b/(b+1)}\to \lambda$.


\subsection{More careful treatment of the Laplace Method}

Above, we performed computations whose answers made physical sense. Nonetheless, it is crucial to ensure that our approximation is mathematically valid. Here, the previous section's sketch is supplemented with more mathematical detail. I thank Takashi Mori for encouraging me to make the Laplace method discussion more rigorous. 

The Laplace approximation is usually stated in the following form:

Consider a twice-differentiable function $\psi(x)$ with a unique global maximum $x_0$, and Laplace parameter $a>0$ large.

Furthermore, suppose that $x_i<x_0<x_f$, $f''(x_0)<0$, then we have
\begin{equation}
 \lim_{a \rightarrow \infty} \frac{\int^{x_f}_{x_i} dx \ e^{a \psi(x)}}{e^{a f(x_0)} \sqrt{\frac{2\pi}{-af''(x_0)}}} = 1.
\end{equation}

This says that the Gaussian approximation by Taylor Expanding as above is a good approximation asymptotically in large $a>0$. The main idea is that larger Laplace parameter `$a$' makes the higher order terms $O((x-x_0)^3)$ in the tail die off quickly, a proof using Taylor's Theorem is discussed in~\cite{BenderOrszag1999} (the Wikipedia article on Laplace's Method is well-explained too).

In our discussion below, we just need to find some choice of re-parameterization of the integral. This re-parameterization requires that $a \coloneq a(\lambda)$ is monotonically increasing in $\lambda$, and $\lim_{\lambda \rightarrow \infty} a(\lambda) = \infty$, for us to satisfy the condition of using the Laplace method. We do the Stretched-Exponential case first, the Quasipolynomial case is slightly more subtle.

\subsubsection{Stretched-Exponential Suppression} Take the from our heating equation 
\begin{equation}
    \mathcal I_b(\lambda)
    \;=\;\int_{-\infty}^{\infty} d\Omega\;
    e^{-|\Omega|/J}\,e^{-2(\lambda/|\Omega|)^b}
    \;=\;2\int_{0}^{\infty} d\Omega\;
    \exp\!\left[-\Big(\frac{\Omega}{J}+2\Big(\frac{\lambda}{\Omega}\Big)^b\Big)\right],
    \qquad b>0,\ \lambda\to\infty.
\end{equation}

Define the exponent on the half-line
\begin{equation}
    \phi(\Omega;\lambda)
    \;=\;\frac{\Omega}{J}+2\Big(\frac{\lambda}{\Omega}\Big)^b
    \;=\;\frac{\Omega}{J}+2\lambda^b\,\Omega^{-b},
    \qquad \Omega>0.
\end{equation}
Then
\begin{equation}
    \phi'(\Omega)
    \;=\;\frac{1}{J}-2b\,\lambda^b\,\Omega^{-b-1}.
\end{equation}
Setting $\phi'(\Omega_0)=0$ gives the saddle
\begin{equation}
    \Omega_0
    \;=\;(2bJ)^{\frac{1}{b+1}}\,\lambda^{\frac{b}{b+1}}.
\end{equation}
Using the saddle equation to eliminate the second term,
\begin{equation}
    2\lambda^b\,\Omega_0^{-b}
    \;=\;\frac{\Omega_0}{bJ}
    \qquad\Longleftrightarrow\qquad
    2\Big(\frac{\lambda}{\Omega_0}\Big)^b=\frac{\Omega_0}{bJ},
\end{equation}
we obtain
\begin{equation}
    \phi(\Omega_0;\lambda)
    \;=\;\frac{\Omega_0}{J}+\frac{\Omega_0}{bJ}
    \;=\;\frac{\Omega_0}{J}\Big(1+\frac{1}{b}\Big)
    \;=\;\frac{b+1}{b}\,\frac{\Omega_0}{J}.
\end{equation}
Substituting $\Omega_0$,
\begin{equation}
    \phi(\Omega_0;\lambda)
    \;=\;\frac{b+1}{b}\,(2b)^{\frac{1}{b+1}}\,J^{-\frac{b}{b+1}}\,\lambda^{\frac{b}{b+1}}.
\end{equation}

Now rescale to the saddle scale,
\begin{equation}
    \Omega=\Omega_0 x,
    \qquad d\Omega=\Omega_0\,dx,
\end{equation}
so
\begin{equation}
    \mathcal I_b(\lambda)
    \;=\;2\Omega_0\int_{0}^{\infty} dx\;
    \exp\!\left[-\Big(\frac{\Omega_0}{J}x+2\Big(\frac{\lambda}{\Omega_0 x}\Big)^b\Big)\right].
\end{equation}
Use $(\lambda/\Omega_0)^b=\Omega_0/(2bJ)$ from the saddle equation to rewrite the second term:
\begin{equation}
    2\Big(\frac{\lambda}{\Omega_0 x}\Big)^b
    \;=\;2\Big(\frac{\lambda}{\Omega_0}\Big)^b x^{-b}
    \;=\;\frac{\Omega_0}{bJ}\,x^{-b}.
\end{equation}
Therefore
\begin{equation}
    \mathcal I_b(\lambda)
    \;=\;2\Omega_0\int_{0}^{\infty} dx\;
    \exp\!\left[-\frac{\Omega_0}{bJ}\,\psi(x)\right],
    \qquad
    \psi(x)=bx+x^{-b}.
\end{equation}
Define the large Laplace parameter
\begin{equation}
    a(\lambda)=\frac{\Omega_0}{bJ} \sim \lambda^{\frac{b}{b+1}},
\end{equation}
which is obviously monotonically increasing with $\lambda$ and divergent as $\lambda \rightarrow \infty$, so the integral is exactly
\begin{equation}
    \mathcal I_b(\lambda)=2\Omega_0\int_{0}^{\infty} dx\; e^{-a(\lambda)\psi(x)}.
\end{equation}

The minimum of $\psi$ is at $x=1$:
\begin{equation}
    \psi'(x)=b-bx^{-b-1}=b(1-x^{-b-1})=0
    \quad\Longrightarrow\quad x_0=1,
\end{equation}
with
\begin{equation}
    \psi(1)=b+1,
    \qquad
    \psi''(x)=b(b+1)x^{-b-2},
    \qquad
    \psi''(1)=b(b+1).
\end{equation}
Taylor expanding around $x=1$ gives
\begin{equation}
    \psi(x)=(b+1)+\frac{b(b+1)}{2}(x-1)^2+O((x-1)^3).
\end{equation}
Hence, for large $\lambda$,
\begin{equation}
    \int_{0}^{\infty} dx\; e^{-a(\lambda)\psi(x)}
    \;\sim\;
    e^{-a(b+1)}
    \int_{-\infty}^{\infty} dx\;
    \exp\!\left[-a\frac{b(b+1)}{2}(x-1)^2\right]
    \;=\;
    e^{-a(b+1)}\sqrt{\frac{2\pi}{a\,b(b+1)}}.
\end{equation}
Multiplying back the prefactor $2\Omega_0$ yields the leading saddle estimate
\begin{equation}
    \mathcal I_b(\lambda)
    \;\sim\;
    2\Omega_0\,e^{-a(b+1)}\sqrt{\frac{2\pi}{a\,b(b+1)}}.
\end{equation}
Using $a=\Omega_0/(bJ) = (2bJ)^{\frac{1}{b+1}}\,\lambda^{\frac{b}{b+1}}/(bJ)$, this can be written as
\begin{equation}
    \mathcal I_b(\lambda)
    \;\sim\;
    2\sqrt{\frac{2\pi\,\Omega_0 J}{b+1}}\;
    \exp\!\left[-\frac{b+1}{b}\frac{\Omega_0}{J}\right],
    \qquad
    \Omega_0=(2bJ)^{\frac{1}{b+1}}\lambda^{\frac{b}{b+1}}.
\end{equation}
In particular, the dominant stretched-exponential scale in $\lambda$ is
\begin{equation}
    \mathcal I_b(\lambda)\;\asymp\;
    \exp\!\left[-C\,\lambda^{\frac{b}{b+1}}\right],
    \qquad
    C=\frac{b+1}{b}\,(2b)^{\frac{1}{b+1}}\,J^{-\frac{b}{b+1}},
\end{equation}
up to the algebraic prefactor $\sim \lambda^{\frac{b}{2(b+1)}}$ coming from $\Omega_0^{1/2}$.

Since we have only performed a simple re-scaling of variables, there is no change in the structure of the integral, and computations yield similar results as the non-rigorous analysis.



\subsubsection{Quasipolynomial Suppression}

This discussion will be a little more tricky because the saddle-point is defined implicitly, without an elementary expression of $\Omega_0$ in terms of $\lambda$. Nonetheless, we can still make an argument below. We consider the heating integral

\begin{equation}
    \mathcal I(\lambda)
    \;=\;2\int_{0}^{\infty} d\Omega\;
    \exp\!\left[-\Big(\frac{\Omega}{J}+2\bigl[\ln(\lambda/\Omega)\bigr]^b\Big)\right],
    \qquad b>1,\ \lambda\to\infty.
\end{equation}
Define
\begin{equation}
    \phi(\Omega;\lambda)=\frac{\Omega}{J}+2\bigl[\ln(\lambda/\Omega)\bigr]^b,
    \qquad \Omega>0,
\end{equation}
and let $\Omega_0$ be the saddle, with
\begin{equation}
    L_0\;\coloneq\;\ln(\lambda/\Omega_0).
\end{equation}
Then $\phi'(\Omega_0)=0$ gives
\begin{equation}
    \Omega_0=2bJ\,L_0^{\,b-1},
    \qquad\text{and hence}\qquad
    \lambda=\Omega_0 e^{L_0}=2bJ\,L_0^{\,b-1}e^{L_0}.
\end{equation}
In particular $L_0(\lambda)\to\infty$ as $\lambda\to\infty$, and $L_0(\lambda)$ is strictly increasing with $\lambda$.

At the saddle,
\begin{equation}
    \phi(\Omega_0;\lambda)=\frac{\Omega_0}{J}+2L_0^b
    =2bL_0^{\,b-1}+2L_0^b.
\end{equation}

Now rescale to the saddle scale,
\begin{equation}
    \Omega=\Omega_0 x,
    \qquad d\Omega=\Omega_0\,dx,
\end{equation}
so
\begin{equation}
    \mathcal I(\lambda)
    \;=\;2\Omega_0\int_{0}^{\infty} dx\;
    \exp\!\left[-\Big(\frac{\Omega_0}{J}x+2\bigl[L_0-\ln x\bigr]^b\Big)\right].
\end{equation}
Use $\Omega_0/J=2bL_0^{\,b-1}$ and expand the logarithmic term for large $L_0$ (considering a binomial series in $\frac{\ln x}{L_0}$):
\begin{equation}
    (L_0-\ln x)^b
    =L_0^b-bL_0^{\,b-1}\ln x+\frac{b(b-1)}{2}L_0^{\,b-2}(\ln x)^2
    +O\!\big(L_0^{\,b-3}|\ln x|^3\big).
\end{equation}
Substituting and rearranging terms gives
\begin{equation}
\label{eq:QP_sweet_phi_expand}
    \phi(\Omega_0 x;\lambda)
    = 2b L_0^{b-1} x + 2 L_0^b - 2bL_0^{\,b-1}\ln x+2\frac{b(b-1)}{2}L_0^{\,b-2}(\ln x)^2
    +O\!\big(L_0^{\,b-3}|\ln x|^3\big)
   = \phi(\Omega_0;\lambda)
    +a(\lambda)\,\psi(x)
    +a(\lambda)\,r_\lambda(x),
\end{equation}
where we define the Laplace parameter
\begin{equation}
\label{eq:QP_sweet_a}
    a(\lambda)\;\coloneq\;2b\,L_0^{\,b-1},
\end{equation}
 which for $b>1$ is monotone and divergent as $\lambda \rightarrow \infty$. Note that $\phi(\Omega_0;\lambda) \sim L_0^b \gg L_0^{b-1}\sim a(\lambda)$, so our goal is to argue that the $\phi(\Omega_0;\lambda)$ term is the main contributor to the heating integral out of the three terms.

In the above, we also defined the $\lambda$-independent $\psi(x)$ function
\begin{equation}
\label{eq:QP_sweet_psi}
    \psi(x)\;\coloneq\;x-1-\ln x,
\end{equation}
and the remainder with some dependence on $\lambda$,
\begin{equation}
\label{eq:QP_sweet_r}
    r_\lambda(x)
    \;=\;\frac{b-1}{2L_0}(\ln x)^2
    +O\!\Big(\frac{|\ln x|^3}{L_0^{2}}\Big).
\end{equation}
Note that $\psi(x)\ge 0$ with a unique minimum at $x=1$ (plot on Desmos to see easily), and
\begin{equation}
    \psi(x)=\frac{(x-1)^2}{2}+O((x-1)^3)\qquad (x\to 1).
\end{equation}

Therefore the integral is almost of Laplace type with large parameter $a(\lambda)$:
\begin{equation}
\label{eq:QP_sweet_Laplace}
    \mathcal I(\lambda)
    =2\Omega_0\,e^{-\phi(\Omega_0;\lambda)}
    \int_{0}^{\infty} dx\;
    \exp\!\Big[-a(\lambda)\psi(x)\Big]\;
    \exp\!\Big[-a(\lambda)r_\lambda(x)\Big].
\end{equation}
Note that we have some additional correction term from the remainder $r_\lambda (x)$, which we will now argue to only produce subleading corrections to the Laplace integral.

Since $L_0\to\infty$, we have $r_\lambda(x)=O(L_0^{-1}(\ln x)^2)$ on the saddle-dominant region,
so $\exp[-a(\lambda)r_\lambda(x)]$ only produces $\lambda$-subleading corrections $O(L^{b-2}_0)$ to the leading Laplace scaling $O(L_0^{b-1})$. Furthermore, as discussed before $a(\lambda)$ itself is subleading compared to $\phi(\Omega_0;\lambda)$.

Dropping such subleading factors as $\lambda, L_0 \rightarrow \infty$, yields the same dominant behavior
\begin{equation}
    \mathcal I(\lambda)\;\asymp\;\exp\!\bigl(-\phi(\Omega_0;\lambda)\bigr)
    \sim \exp\!\bigl(-2L_0^b\bigr),
    \qquad L_0\sim \ln\lambda,
\end{equation}
and hence $\tau_*\sim \exp(\phi(\Omega_0;\lambda))\sim \exp\!\bigl(C(\ln\lambda)^b\bigr)$.



For $b=1$, the above integral reduces to the polynomial class. For $0<b<1$ (sub-Polynomial suppression), the parameter $a(\lambda) \sim L_0^{b-1}$
does not diverge (it decreases with increasing $\lambda$), so we cannot justify the Gaussian approximation via a large-$a(\lambda)$ Laplace limit.





\section{Background on Rotating-Frame (Canonical) Transformations}\label{app:background}

We elaborate on the construction in the main text. The expansion technique used in this paper for bounds on effective Hamiltonians is known as the Fer Expansion in mathematical literature~\cite{Blanes_Casas_Oteo_Ros_2011}, comprised of a product $P(t) \coloneq P^{(q)}...P^{(0)} \coloneq e^{A^{(q)}}...e^{A^{(0)}}$ , its application in prethermalization pioneered by ADHH~\cite{ADHHFer}.

We start from the Schrodinger Equation $i \partial_t U^{(0)}(t) = H^{(0)}(t) U^{(0)}(t)$ in the original bare frame. 

Now, define inductively a rotating-frame transformation $U^{(q)}(t) = P^{(q)}(t) U^{(q+1)}(t)$, where $P^{(q+1)}(t) \coloneq e^{A^{(q)}(t)}$. $A^{(q+1)}(t)$ with a recursion equation


\begin{equation}
    \tilde{A}^{(q)}(\Omega) = -\frac{\tilde{V}^{(q)}(\Omega)}{\Omega}
\end{equation}


We have an effective Hamiltonian $H^{(q+1)}(t)$ in the rotated frame, satisfying $i \partial_t U^{(q+1)}(t) = H^{(q+1)}(t) U^{(q+1)}(t)$. It is computed as

\begin{equation}
    \begin{split}
        H^{(q+1)}(t) = {P^{(q)}}^\dagger(t) H^{(q)}(t)P^{(q)}(t) - i {P^{(q)}}^\dagger(t) \partial_t P^{(q)}(t) = \gamma_{q}(D^{(q)}) + \gamma_{q}(V^{(q)}(t)) - i \alpha_{q}(\partial_t A^{(q)}) 
        \coloneq D^{(q)} + W^{(q+1)}(t).
    \end{split} 
\end{equation}

 In the above, we defined a shorthand $\gamma_q(O) \coloneq e^{ad_{A^{(q)}}}O, ad_{A^{(q)}} O \coloneq [A^{(q)}(t), O],  \alpha_q(O) \coloneq \int^1_0 ds e^{ad_{sA^{(q)}}}O$. Observe in the above equation that roughly speaking, we would like for $\gamma_q(V^{(q)}(t))$ and $i \alpha_q(\partial_t A^{(q)})$ to cancel out.

Expanding out $\gamma_q(V^{(q)}) =  \sum_{i \ge 0} \frac{(ad_{A^{(q)}})^k}{k!} V^{(q)}$, we observe it is the same as $\alpha_q(V^{(q)}) = \sum_{i \ge 0} \int_0^1 ds\ \frac{s^k(ad_{A^{(q)}})^k}{k!} V^{(q)} =  \sum_{i \ge 0} \frac{1}{k+1}\frac{(ad_{A^{(q)}})^k}{k!} V^{(q)}$ at zero-th order in $ad_{A^{(q)}}$.


This motivates our recursion equation $V^{(q)}(t) - i\partial_t A^{(q)}(t) = 0$, since only $O(ad_{A^{(q)}})$ higher order terms remain. Applying it, we express the dressed driving term in three parts
\begin{equation}\label{eqn:threerats}
    \begin{split}
        W^{(q+1)}(t) \coloneq 
        [\gamma_q(D^{(q)}) - D^{(q)}] 
        +[\gamma_q(V^{(q)}) - V^{(q)}] 
        -[\alpha_q(V^{(q)}) - V^{(q)}]
    \end{split}
\end{equation}

At this juncture, we have pulled three rats out of the soup. To bound $W^{(q+1)}(t)$, it suffices to bound the three terms in a triangle inequality.

Note that $\|\alpha_q(O)-O\| \leq \int^1_0 ds \|e^{ad_{sA^{(q)}}}O-O\| \leq \int^1_0 ds \|e^{ad_{A^{(q)}}}O-O\| = \|e^{ad_{A^{(q)}}}O-O\|$, so it suffices to bound the last expression.

Bounding these three terms is the objective of the `ADHH Iteration Lemma' and the `Small Divisor Lemma' in the later sections, in order to confirm that $W^{(q+1)}$ really does have a reduced driving amplitude.

To relate this construction with previous works, compare it to the Floquet and Quasi-Floquet expansions of~\cite{ADHHFer,Else_Ho_Quasifloquet} by directly identifying $\Omega = n\omega, (\vec{n}.\vec{\omega})$ respectively for Floquet and Quasi-Floquet cases. 

\subsection{A discrete version of the Fer Expansion}

In the context of discontinuous step drives, for a numerically precise treatment it is more convenient to discretize the above Fer Expansion, since the $\partial_t A^{(q)}$ expression becomes a distribution. Some technical details will have to be modified, but the conceptual spine remains analogous to the continuous case. I reserve rigorous bounds on this expansion for future work. Instead, this work provides heuristic analytical and numerical evidence, to argue for its similarity of behaviour to the continuous Fer Expansion.

Fix a timestep $\Delta t$ (in our scaling $\Delta t=1/\lambda$) and define $t_n:=n\Delta t$.
Assume $H^{(q)}(t)$ is piecewise constant on $[t_n,t_{n+1})$:
\begin{equation}
H^{(q)}_n := H^{(q)}(t_n)=D^{(q)}+V^{(q)}_n.
\end{equation}
The Schrodinger equation's solution becomes the exact recurrence relation
\begin{equation}
U^{(q)}_{n+1}=e^{-i\Delta t\,H^{(q)}_n}U^{(q)}_n,\qquad U^{(q)}_0= 1.
\end{equation}

Define a step-dependent rotating frame
\begin{equation}
U^{(q)}_n=P^{(q)}_n\,U^{(q+1)}_n,\qquad P^{(q)}_n:=e^{A^{(q)}_n},
\end{equation}
with $A^{(q)}_n$ anti-Hermitian. Then
\begin{equation}
U^{(q+1)}_{n+1}= (P^{(q)}_{n+1})^\dagger e^{-i\Delta t\,H^{(q)}_n} P^{(q)}_{n}U^{(q+1)}_n.
\end{equation}
Define the discrete dressed Hamiltonian by the principal logarithm
\begin{equation}\label{eqn:discretedressedH}
H^{(q+1)}_n:=\frac{i}{\Delta t}\log((P^{(q)}_{n+1})^\dagger e^{-i\Delta t\,H^{(q)}_n} P^{(q)}_{n}) = \frac{i}{\Delta t}\log([(P^{(q)}_{n+1})^\dagger e^{-i\Delta t\,H^{(q)}_n} P^{(q)}_{n+1} ][ (P^{(q)}_{n+1})^\dagger P^{(q)}_{n}])
\end{equation}

Similar to continuous time, we define $\gamma_{q,n}(O):=e^{ad_{A^{(q)}_{n+1}}}O$, such that $e^{-i \Delta t \gamma_{q,n}(H^{(q)}_n)} = (P^{(q)}_{n+1})^\dagger e^{-i\Delta t\,H^{(q)}_n} P^{(q)}_{n+1} $.
The discrete analogue of $-iP^\dagger\partial_tP$ is
\begin{equation}
\begin{aligned}
    G^{(q)}_n := \frac{i}{\Delta t}\log\!\Big((P^{(q)}_{n+1})^\dagger P^{(q)}_n\Big)
= \frac{i}{\Delta t}\log\!\Big(e^{-A^{(q)}_{n+1}}e^{A^{(q)}_n}\Big) = -\frac{i}{\Delta t} \Delta A_n^{(q)} + O( ad_{A_n^{(q)}}\Delta A_n^{(q)}) + O(\| \Delta A_n^{(q)} \|^2)
\end{aligned}
\end{equation} 
by writing $\Delta A^{(q)}_n:=A^{(q)}_{n+1}-A^{(q)}_n$ and using the BCH formula, keeping only the zero-th order term.~\footnote{One can more fully write the expression as $ G^{(q)}_n = -\frac{i}{\Delta t} \frac{1-e^{-ad_{A_n^{(q)}}}}{ad_{A_n^{(q)}}} \Delta A_n^{(q)} + O(\| \Delta A_n^{(q)} \|^2) $}. 

Now we can write the dressed Hamiltonian Eqn~\ref{eqn:discretedressedH} as
\begin{equation}\label{eqn:expandeddiscretedressedH}
H^{(q+1)}_n \coloneq \frac{i}{\Delta t}
\log\!\left(
e^{-i\Delta t\,\gamma_{q,n}(H^{(q)}_n)}
e^{-i\Delta t\,G^{(q)}_n}
\right) = \gamma_{q,n}(H^{(q)}_n) + G_n^{(q)}  + O(\Delta t^2) \quad \text{terms} 
\end{equation}
where the last line was obtained by the BCH formula.~\footnote{In the high-frequency regime considered here, we assume the dressing
 remains close to the identity, such that this issue does not arise.}

Motivated by cancellation at zeroth order in $ad_A$, now choose the discrete recursion
\begin{equation}\label{eq:disc_recursion}
V^{(q)}_n - \frac{i}{\Delta t}(A^{(q)}_{n+1}-A^{(q)}_n)=0,
\qquad\text{i.e.}\qquad
\Delta A^{(q)}_n = i\Delta t\,V^{(q)}_n,
\end{equation}

such that taking $\Delta t \rightarrow 0$ recovers the continuous Fer Expansion's recursion equation.

Taking a discrete Fourier transform $V_n=\sum_k \tilde V(\Omega_k)e^{i\Omega_k n}$ with $\Omega_k=2\pi k/N$ yields the exact frequency-domain relation
\begin{equation}\label{eq:disc_divisor}
\tilde A(\Omega) = \frac{i\Delta t}{e^{i\Omega}-1}\,\tilde V(\Omega),\qquad (\Omega\neq 0),
\end{equation}
so near $\Omega\to0$ one has $(e^{i\Omega}-1)\sim i\Omega$ and therefore
\begin{equation}
\tilde A(\Omega)\sim \frac{\Delta t}{\Omega}\tilde V(\Omega).
\end{equation}

Crucially, observe that near $\Omega = 0$, we have $e^{i\Omega}-1 \approx i\Omega$, highlighting the `small-divisor problem'. Thus, we can consider this equation as the discrete analogue of $\tilde A(\Omega)=-\frac{\tilde V(\Omega)}{\Omega}$. To repeat the recursion, we again set $D^{(q+1)} \coloneq \frac{1}{N}\sum_{i=1}^N H^{(q+1)}_n$ to be the time-averaged Hamiltonian and $V^{(q+1)}_n = H^{(q+1)}_n - D^{(q+1)}$.

\subsection{Numerical Demonstration of the Discrete Fer Expansion}


In the above construction, everything is laid out abstractly, but now we consider numerics on a single-spin toy model under random multipolar / Thue-Morse driving. This provides a concrete understanding of this rotating frame transformation's spectral properties.


Note that nothing stops us from choosing any arbitrary step drive and applying the same discrete Fer Expansion, showcasing its great versatility beyond this case study.


\paragraph{Model and procedure (Thue--Morse / $r$-RMD sequences).}
The numerics use a single qubit with step Hamiltonian
\begin{equation}
H^{(0)}_n = J\,\sigma^z + g\,s_n\,\sigma^x,
\end{equation}
where $s_n\in\{\pm1\}$ is either (i) the length-$N=2^m$ Thue--Morse word in $\pm1$, or (ii) an $r$-RMD sequence formed by randomly concatenating $\pm$ Thue--Morse blocks of length $2^r$, total length $2^m$.
One subtracts the mean of $s_n$ over the window (for $N=2^m$ Thue--Morse, the mean is exactly $0$).

At dressing order $q$, the code decomposes $H^{(q)}_n$  as
\begin{equation}
D^{(q)} := \frac1N\sum_{n=0}^{N-1}H^{(q)}_n,\qquad V^{(q)}_n := H^{(q)}_n - D^{(q)},
\end{equation}
and then solves the discrete recursion equation
\begin{equation}\label{eq:qubit_disc_cohom}
A^{(q)}_{n+1}-A^{(q)}_n = -\,i\Delta t\,V^{(q)}_n,\qquad \Delta t=\frac1\lambda.
\end{equation}
The dressed step Hamiltonian is defined exactly by
\begin{equation}\label{eq:qubit_step}
H^{(q+1)}_n := \frac{i}{\Delta t}\log\!\Big(P^{(q)\dagger}_{n+1}\,e^{-i\Delta t\,H^{(q)}_n}\,P^{(q)}_n\Big),\qquad P^{(q)}_n:=e^{A^{(q)}_n},
\end{equation}
with the principal $\log$ in $\mathrm{SU}(2)$.


For $\Delta t\ll1$ one may expand the dressed Hamiltonian, focusing on the dominant $\gamma_{q,n}(H^{(q)}_n)$ term in Eqn~\ref{eqn:expandeddiscretedressedH}.
To leading nontrivial order in $\mathrm{ad}_A$ one finds
\begin{equation}
V^{(1)}_n \;\approx\; \big[A^{(0)}_n,\,D^{(0)}\big],
\end{equation}
so for $D^{(0)}=J\sigma^z$ and $A^{(0)}_n \propto   \sigma^x$,
\begin{equation}
\big[A^{(0)}_n, D^{(0)}\big] \propto \sigma^y.
\end{equation}
Thus the first dressed drive is dominantly along $\sigma^y$. Repeating the same logic at the next order gives $V^{(2)}$ dominantly along $\sigma^x$, etc., hence the plotting convention in the code for Fig~\ref{fig:ferexpansionnumericscontrasted}:
\begin{equation}
q\ \text{even: plot}\ V^{(q)}_x(n),\qquad q\ \text{odd: plot}\ V^{(q)}_y(n).
\end{equation}

For a direct understanding of the loss in suppression near the origin, observe that the recursion~\ref{eq:disc_divisor}. The generator takes the form
\begin{equation}
    A_r(m) = \sum_{k=0}^{2^r - 1} \frac{\Delta t V_{r,k}}{e^{i\Omega_{r,k}}-1} e^{i 2\pi k m/2^r} = ,
,\quad m=0,1,\dots, 2^{r}-1 
\end{equation}
and the divisor cancels out one factor in the product~\ref{eqn:rieszproduct}, weakening the upper bound on the suppression near $\Omega = 0$ of the generator to $\prod_{j=1}^{r-1} (2^j |\Omega|) \sim |\Omega|^{r-1}$.

Going further, by exploiting $SU(2)$ algebra, one can obtain an exact solution for the first dressed drive which allows for more efficient numerics. This allows one to push numerics to longer timescales which form the plots in this paper, but for brevity I omit the details. Qualitatively, it produces similar numerical plots as the brute force method.
\begin{figure}
    \centering
    \includegraphics[width=1.0\linewidth]{anc/Figures and Images/FerExpansionNumericsContrasted.png}
    \caption{Discrete Fer Expansion results for different truncation orders $q$, reflecting the loss of suppression of the dressed drive near the origin. Here, we contrast the full raw data containing the noise floor on the left column, with the right column which zooms in on the top right data, ignoring extremely low frequencies and extremely low spectral weights which do not contribute appreciably to heating rates.}
    \label{fig:ferexpansionnumericscontrasted}
\end{figure}


\subsection{Relationship between the Fer and Magnus Expansions}

Although we use a Fer Expansion as a focus in the Main Text for physical intuition of the small-divisor mechanism and later on rigorous bounds, one can also construct a Magnus/van Vleck `$1/\lambda$'-Expansion constructed from a `sum $P(t) \coloneq e^{\sum_q {A^{(q)}}}$', can also be defined by an identical `spectral' recursion equation $    \tilde{A}^{(q)}(\Omega) = -\frac{\tilde{V}^{(q)}(\Omega)}{\Omega}$, at first order. However, higher orders have more complicated expressions. The Magnus `sum' can be viewed as a `single-shot' transformation which requires single-shot control over a complicated generator, in contrast to the Fer `product' iterative transformations relying on inductive bounds by repeating the recursion equation $\tilde{A}^{(q)}(\Omega) = -\frac{\tilde{V}^{(q)}(\Omega)}{\Omega}$. Due to this perceived technical difficulty, I will not attempt Magnus Expansion bounds in this paper. Such a `Spectral' Magnus Expansion would correspond to a generalization of the Floquet-Magnus/van-Vleck expansion in~\cite{Kuwahara_2016Floquet, Mori_2022}, and similarly the Quasi-Floquet Magnus expansion in~\cite{Else_Ho_Quasifloquet}. 



\subsection{Contrasting the previous Discrete Fer Expansion with Mori-Magnus Expansion numerics}

Mori et al.~\cite{Mori_2021ThueMorse} used the Magnus Expansion to analyse the recursive property of $n$-RMD / Thue-Morse drives, this work numerically implements their proposed recursive expansion. Since the choice of a Fer or Magnus Expansion should not affect the physics, it is expected that qualitative `loss of suppression' is retained in both schemes. Indeed, this is reflected in the numerics of Fig~\ref{fig:mm_combined}. These results provide strong evidence that the observed spectral renormalization is a robust feature of the dynamics, rather than an artifact of a particular expansion scheme. However, the Fer Expansion seems to cause non-suppressed drives to still `turn upwards' near the origin under further iterations, which is not present in the Magnus Expansion.

Notably, the numerics contain no `noisy floor' which the Discrete Fer Expansion displayed. We use the exact formula discovered by Mori et al.~\cite{Mori_2021ThueMorse} which exploited the recursive structure of the drive, simplifying the calculations greatly. Let us quickly recap the statements necessary for numerics. The unitary $r$-RMD block $U^{(\pm)}_r = e^{-iH^{(\pm)}_r 2^r \Delta t}$ has effective Hamiltonian 
\begin{equation}
    H^{(\pm)}_r = \sum_{m=0}^\infty (2^r \Delta t)^m h_{r,m}^{(\pm)}
\end{equation}
where $h_{n,m}^{(\pm)}$ are the various terms with $m$ being the order of the Magnus Expansion, satisfying the recursive property
\begin{equation}
    h_{r,m}^{(\pm)} = 2^{-m(r-m)} \frac{h_{m,m}^{(+)} + h_{m,m}^{(-)}}{2} \quad \text{$\forall \ m\le n-1$},
\end{equation}

from which we
can directly compute the effective Hamiltonian numerically. Notably, there is no noisy floor in this Magnus Expansion computation, suggesting that the product structure of the Fer Expansion tends to propagate errors, but we will not go into any detailed numerical analysis here.

\begin{figure}[t]
    \centering
    
    \begin{subfigure}{0.5\linewidth}
        \centering
        \includegraphics[width=\linewidth]{anc/Figures and Images/MoriMagnusq=0.image.png}
        \caption{$q=0$}
        \label{fig:mm_q0}
    \end{subfigure}
    \hfill
    \begin{subfigure}{0.5\linewidth}
        \centering
        \includegraphics[width=\linewidth]{anc/Figures and Images/MoriMagnusq=1.png}
        \caption{$q=1$}
        \label{fig:mm_q1}
    \end{subfigure}
    \hfill
    \begin{subfigure}{0.5\linewidth}
        \centering
        \includegraphics[width=\linewidth]{anc/Figures and Images/MoriMagnusq=2.png}
        \caption{$q=2$}
        \label{fig:mm_q2}
    \end{subfigure}
    
    \caption{Mori-Magnus results for different values of $q$, with the anticipated loss of suppression for the drive in dressed frames.}
    \label{fig:mm_combined}
\end{figure}

One can also brute force the calculation of the Magnus Expansion without using Mori's recursion formula, the results are qualitatively identical.

\section{Introducing the locality-resonance norms}\label{app:clusterexpansions}

Definitions and mathematical background are provided to state our Small-Divisor Lemma and a generalized ADHH Iteration Lemma \cite{ADHHFer}.

The purpose of this section is to formalize two distinct structures that coexist in the driven problem:
spatial locality and spectral arithmetic. The former is governed by unions of supports
$Z_1\cup Z_2$, while the latter is governed by addition of spectral labels $\mu_1 + \mu_2$.
As emphasized in Sec.~\ref{sec:bookkeeping}, these should not be conflated with the physical frequency itself.

Let $\Gamma$ be an additive abelian group of frequency labels, and let
\[
\Omega:\Gamma\to\mathbb R
\]
be an additive homomorphism, so that $\Omega(\mu_1+\mu_2)=\Omega(\mu_1)+\Omega(\mu_2)$.
We write a time-dependent local operator as
\begin{equation}
O(t)=\sum_{Z\subset\Lambda}\sum_{\mu\in\Gamma} O_{Z,\mu}\,e^{i\lambda \Omega(\mu)t}.
\label{eq:local_label_potential}
\end{equation}
For the examples considered in this work, $\Gamma$ is countable, so the above is a genuine sum.
More general spectra can be handled by replacing sums with integrals against an operator-valued measure on $\Gamma$.

The zero-frequency sector which does not contribute to time-dependence is
\[
\ker\Omega=\{\mu\in\Gamma:\Omega(\mu)=0\}.
\]
Accordingly, we decompose
\begin{equation}
D \coloneq \sum_{Z}\sum_{\mu\in\ker\Omega} O_{Z,\mu},
\qquad
V(t)\coloneq \sum_{Z}\sum_{\mu\notin\ker\Omega} O_{Z,\mu}\,e^{i\lambda \Omega(\mu)t}.
\label{eq:DV_decomp_kernel}
\end{equation}
In the examples discussed in this work, $\ker\Omega$ is either trivial or can be absorbed into $D$.

The commutator is naturally organized on label space:
\begin{equation}
[A,B](t)=\sum_{Z\subset\Lambda}\sum_{\mu\in\Gamma}[A,B]_{Z,\mu}\,e^{i\lambda\Omega(\mu)t},
\end{equation}
with coefficients
\begin{equation}
[A,B]_{Z,\mu}
=
\sum_{\substack{Z_1\cup Z_2=Z\\ Z_1\cap Z_2\neq\emptyset}}
\ \sum_{\mu_1+\mu_2=\mu}
[A_{Z_1,\mu_1},B_{Z_2,\mu_2}].
\label{eq:label_convolution_commutator}
\end{equation}
Thus spatial support combines by union, while spectral labels combine by addition.

To quantify multi-photon suppression, we introduce a nonnegative subadditive penalty
\[
p:\Gamma\to[0,\infty),
\qquad
p(\mu_1+\mu_2)\le p(\mu_1)+p(\mu_2).
\]
This penalty is defined on label space, not on the physical frequency axis.
The reason is that cancellations in the physical frequency,
$\Omega(\mu_1)\approx-\Omega(\mu_2)$, do not imply any corresponding subadditivity property for a function of $\Omega$ alone.

Define the combined size
\begin{equation}
|\mathbf{Z}| \coloneq |Z|+p(\mu).
\end{equation}
We then define the locality--resonance norm
\begin{equation}
\|O\|_\kappa
\coloneq
\sup_{x\in\Lambda}\sum_{Z\ni x}\sum_{\mu\in\Gamma}
e^{\kappa |\mathbf{Z}|}\,\|O_{Z,\mu}\|.
\label{eq:locality_resonance_norm}
\end{equation}
More generally, one may use the two-parameter version to separate the spatial and frequency components
\begin{equation}
\|O\|_{\kappa,\rho}
\coloneq
\sup_{x\in\Lambda}\sum_{Z\ni x}\sum_{\mu\in\Gamma}
e^{\kappa |Z|+\rho p(\mu)}\,\|O_{Z,\mu}\|,
\label{eq:two_parameter_norm}
\end{equation}
but for later bounds, I specialize to the one-parameter norm \eqref{eq:locality_resonance_norm} since it is more convenient.


The small-divisor problem couples the two structures:
the norm is built from the label penalty $p(\mu)$, but the divisor is controlled by the physical frequency $\Omega(\mu)$.
This is the content of the small-divisor lemma stated in the next section.

Nonetheless, as a non-rigorous heuristic neglecting multi-photon nuances, we can consider the penalty defined over $\mathbb{R}$, $p(\Omega/\lambda) \coloneq -\ln f(\Omega/\lambda)$. 

\section{Small Divisor Lemma's}\label{sec:smalldivisorlemma}

We now need to quantify the severity of the `small divisor problem' in our recursion equation $
    \tilde{A}^{(q)}(\Omega) = -\frac{\tilde{V}^{(q)}(\Omega)}{\Omega}
$, we do so using our $\kappa$-norm. Let $\kappa - \kappa' > 0$. We uniformly bound the integrand as


\begin{equation}
\begin{split}
    \|A\|_{\kappa'} 
    &= \sup_{x \in \Lambda} 
       \sum_{Z \ni x} e^{\kappa' \eta |Z|}
       \int_\mathbb{R} d\Omega\, e^{\kappa' p(\Omega/\lambda)}
       \|\tilde{A}_Z(\Omega)\| \\
    &= \sup_{x \in \Lambda}
       \sum_{Z \ni x} e^{\kappa' \eta |Z|}
       \int_\mathbb{R} d\Omega\, 
       \frac{e^{-(\kappa - \kappa') p(\Omega/\lambda)}}{|\Omega|}
       e^{\kappa p(\Omega/\lambda)} 
       \|\tilde{V}_Z(\Omega)\| \\
    &\leq \sup_{\Omega \in \mathbb{R}} 
       \frac{e^{-(\kappa - \kappa') p(\Omega/\lambda)}}{|\Omega|}
       \|V\|_\kappa.
\end{split}
\end{equation}

We find the supremum (assuming it exists) just by differentiation w.r.t. $\Omega$.

\begin{equation}
    \sup_{\Omega \in \mathbb{R}} 
       \frac{e^{-(\kappa - \kappa') p(\Omega/\lambda)}}{|\Omega|} \coloneq \frac{h(\kappa - \kappa')}{\lambda}
\end{equation}

In later sections, I will repeat the analysis explicitly for various frequencies indices for Quasi-Floquet, Thue-Morse and Factorial drives in order to make things unambiguous. However, they are all arising from a single small-divisor mechanism explained here, up to changes in some prefactors.

\subsection{Polynomial Small Divisor Lemma}

This case is rather intriguing for its peculiar analysis. Our norm takes the form 

\begin{equation}
|| V^{(0)}||_{\kappa} \coloneq \sup_{x \in \Lambda}\int_\mathbb{R} d\Omega \sum_{Z \ni x} e^{\kappa[\eta|Z| - b \ln(\Omega/\lambda)]} ||\tilde{V}^{(0)}_Z(\Omega)||
\end{equation}

where we assume $||\tilde{V}^{(0)}(\frac{\Omega}{\lambda})|| \sim (\Omega/\lambda)^n$ near the origin. Observe that this norm converges if $n \le \kappa n$, so the largest value we can set is $\kappa = 1$.

Next, we analyse the rotating frame generator.

\begin{equation}
|| A^{(0)}||_{\kappa'} \coloneq \sup_{x \in \Lambda}\int_\mathbb{R} d\Omega \sum_{Z \ni x} e^{\kappa'[\eta|Z| - b \ln(\Omega/\lambda)]} \frac{||\tilde{V}^{(0)}_Z(\Omega)||}{|\Omega|}
\end{equation}

The above expression converges if we let $\kappa - \kappa' = \frac{1}{b}$, but not any smaller. This is because $\sup_{\Omega \in \mathbb{R}} \frac{e^{b(\kappa - \kappa') \ln|\Omega/\lambda|}}{|\Omega|}$ does not exist unless $\kappa-\kappa' = \frac{1}{b}$, in which case $h(\kappa - \kappa') = e^0 = 1$, just a constant. If $\kappa -\kappa' < \frac{1}{b}$, it would diverge due to the small-$\Omega$ portion. 

This requirement for a convergent $\kappa$-norm greatly restricts our allowed decay constants, our `Polynomial Small Divisor Lemma' takes the simple form 

\begin{equation} \label{eqn:polysmalldivisorlemma}
\kappa-\kappa' = 1/b \implies || A^{(q)}||_{\kappa'} \leq \frac{1}{\lambda} || V^{(q)}||_{\kappa}.
\end{equation}

\subsection{Quasipolynomial Small Divisor Lemma}

\begin{equation}
\label{ThueMorseExplosionLemma}
||A^{(q)}||_{\kappa'} \le \frac{1}{\lambda} e^{\frac{c_b}{(\kappa - \kappa')^{1/(b-1)}}} ||V^{(q)}||_{\kappa}
\end{equation}
where $c_b= \frac{b-1}{b^{(\frac{b}{b-1})}}$ is some constant accrued from the differentiation. Indeed, when $b$ increases, we have more suppression and as a result, the essential singularity in our `small divisor lemma' is less severe. On the other hand, as $b \rightarrow 1$, we get near the polynomial case and find that the essential singularity loses control, and at $b=1$ we need to use the Polynomial small divisor lemma. 

\subsection{Stretched-Exponential Small Divisor Lemma}

\begin{equation}
||A^{(q)}||_{\kappa'} \le \frac{1}{\lambda} \frac{c_b}{(\kappa- \kappa')^{1/b}} ||V^{(q)}||_{\kappa}
\end{equation}

where $c_b = (\frac{1}{be})^{1/b}$ is again a constant accrued from the differentiation. As $b \rightarrow \infty$, we observe the `small-divisor problem' becomes much less serious. The frequency-profile of the drive is extremely flat near the origin. Therefore, we can think of it as going towards the `no small divisor problem' setting, such as for Floquet driving~\cite{ADHHFer}.









\section{Generalized ADHH Lemma, Ueltschi's Theorem}

Next, we state the generalized ADHH Iteration Lemma~\cite{ADHHFer}. Up to the change in norm definition, the bound is identical to theirs. 

\begin{lem} \label{lemma:iteration} (ADHH Iteration Lemma)
For any $\kappa' < \kappa$ satisfying $3\|A\|_\kappa \le \kappa-\kappa'$, uone has
\begin{equation}
\| e^{\mathrm{ad}_A} O - O \|_{\kappa'} 
\le \frac{18}{\kappa'(\kappa-\kappa')} \|A\|_\kappa \|O\|_\kappa.
\end{equation}
\end{lem}

Equivalently, using the triangle inequality we can write 

\begin{equation}
\| e^{\mathrm{ad}_A} O\|_{\kappa'} 
\le (1 + \frac{18}{\kappa'(\kappa-\kappa')} )\|A\|_\kappa \|O\|_\kappa.
\end{equation}

However, since our norm definition is later quite adaptive, we will be careful here and first walk through the Floquet proof in detail, largely following~\cite{ADHHFer}. I later discuss how this Floquet proof has to be modified in the context of non-periodic driving. The operator superscripts are omitted for brevity.

\subsection{Cluster Expansion of the Floquet Case}

For the Floquet case, as per ADHH~\cite{ADHHFer}, we consider simple potentials $|Z|$ defined only on spatial indices, with a $\kappa$-norm 
\begin{equation}
    \| O \|_\kappa \coloneq \sup_{t \in \mathbb{R}}\sup_{x\in \Lambda} \sum_{Z\ni x} e^{\kappa |Z|} \| O_Z (t) \|
\end{equation}

and since the Hamiltonian is time-periodic the maximum over time exists. For convenience, we will just drop the time-dependence since it does not affect the bounds.

When expanding $A = \sum_i A_{Z_i}$, acting on a local operator $O_{Z_0}$ yields

\begin{equation}
     e^{\mathrm{ad}_A} (O_{Z_0}) \coloneq \sum_{m=0}^\infty \frac{1}{m!} \sum_{Z_1,...,Z_m} ad_{A_{Z_m}}...ad_{A_{Z_1}} O_{Z_0}.
\end{equation}

In the above expression, only the terms such that $Z_j \cap (\cup_{i=1}^{j-1} Z_i) \neq \emptyset$ are nonvanishing. 


Now we want to consider a potential $P \subset \Lambda$, and ask what are the constituent terms from $A, O$ which cluster to form $P$ for the term $(e^{\mathrm{ad}_A} (O_{Z_0})- O_{Z_0})_P$.


Thus, taking operator norms, and using $\|AB\|\le\|A\|\|B\|$ on the commutators we have

\begin{equation}
    \| (e^{\mathrm{ad}_A} (O_{Z_0})- O_{Z_0})_P\|\coloneq \sum_{m=1}^\infty \frac{1}{m!} \| O_{Z_0}\|\sum_{Z_1,...,Z_m}^{c,P} \prod_{j=1}^m (2\|A_{Z_j}\|)
\end{equation}

$c,P$ indicates that each term in the sum is connected with the others, forming a union $P = \cup_{j=0,...,m}S_j$, and connected precisely means that $P$ cannot be broken into two disjoint subsets. 

We now can sum over $Z_0$ potentials for the operator $O = \sum_{Z_0} O_{Z_0}$.

\begin{equation}
     \| (e^{\mathrm{ad}_A} (O)- O)_P\|\le \sum_{m=1}^\infty \frac{1}{m!} \sum_{Z_0,Z_1,...,Z_m}^{c,P} \| O_{Z_0}\|\prod_{j=1}^m (2\|A_{Z_j}\|)
\end{equation}

Next, we want to massage it into the form of the $\kappa$-norm. Thus, multiply the LHS by $e^{\kappa'|P|}$, and we will seek to upper bound it in terms of the constituent potentials $Z_j$ and their respective $\kappa$-norms weighted by $e^{\kappa'|Z_j|}$.

Now we can use the fact that the cluster is connected, so that there must be at least $m$ overlapping sites in the cluster. 

\textbf{We next have the most important inequality in relevant to the later discussion on non-periodic driving, which later defines the tracking of multi-photon processes,}
\begin{equation}
    |P| \le -m + \sum_{j=1}^m |Z_j|
\end{equation}

The $-m$ term is the crucial ingredient for controlling the size of clusters, and therefore the size of our $\kappa$-norm under rotating-frame transformations. The centrality of `$-m$' persists in later discussion of non-periodic driving as well.

\begin{equation}
     e^{\kappa_{n+1}} |P|\| (e^{\mathrm{ad}_A} (O)- O)_P\|\le \sum_{m=1}^\infty \frac{1}{m!} e^{-\kappa' m} \sum_{Z_0,Z_1,...,Z_m}^{c,P} (\prod_{j=1}^m e^{\kappa' |Z_j|}) \| O_{Z_0}\|\prod_{j=1}^m (2\|A_{Z_j}\|)
\end{equation}

Now we want to collectively bound $\|O_{Z_0}\|$ and $\|A_{Z_j}\|$ in terms of their $\kappa$-norms, furthermore relating it to $\delta \kappa \coloneq \kappa - \kappa'$. Specifically, note that 

\begin{equation}
    \frac{\|O_Z \|}{\| O \|_\kappa}, \frac{2\| A_Z\| }{\| A \|_\kappa}\le (\frac{\|O_Z\|}{\|O\|_{\kappa}} + \frac{2\|A_Z\|}{\|A\|_{\kappa}})
\end{equation}

for us to define $v(Z) \coloneq \frac{\delta \kappa}{3} e^{\kappa' |Z|} (\frac{\|O_{Z}\|}{\|O\|_{\kappa}} + \frac{2\|A_{Z}\|}{\|A\|_{\kappa}})$ to upper bound

\begin{equation}
   \sum_{Z_0,Z_1,...,Z_m}^{c,P} (\prod_{j=1}^m e^{\kappa' |Z_j|}) \| O_{Z_0}\|\prod_{j=1}^m (2\|A_{Z_j}\|) \le  (\frac{3}{\delta \kappa})^{m+1} \| O\|_{\kappa} \| A \|_{\kappa}^m \sum_{Z_0,Z_1,...,Z_m}^{c,P} \prod_{j=0}^m v(Z_j)
\end{equation}

Now recall the hypothesis that $3 \| A \|_\kappa \le \delta \kappa$, and we use the general fact that $\forall m>0, \ e^{-\kappa'(m+1)} \le \frac{2}{\kappa' (m+1)}$. Both are crucial to bound the expression further. 

We now obtain the full $\kappa'$-norm of $\| e^{\mathrm{ad}_A} (O)- O\|_{\kappa'} \coloneq \sum_P  e^{\kappa' |P|}\|(e^{\mathrm{ad}_A} (O)- O)_P\|$ by summing over $P \subset \Lambda$ such that $P$ is supported on $x$ ($P \ni x$) to get

\begin{equation}\label{eqn:clusterexpanded}
   \| e^{\mathrm{ad}_A} (O)- O\|_{\kappa'} \le 2 (\frac{3}{\delta \kappa})^{2} \frac{1}{\kappa'} (\| O\|_{\kappa'} \| A \|_{\kappa'}) \sup_{x \in \Lambda}\sum_{m=1}^\infty  \frac{1}{(m+1)!} \sum_{Z_0,Z_1,...,Z_m}^{c} [\sum_{j=0}^m\chi(x\in Z_j)]\prod_{j=0}^m v(Z_j)
\end{equation}

where $\chi (x \in Z_j)$ is the indicator function, which takes $1$ when $x\in Z_j$, $0$
otherwise. $\sum_{Z_0,...,Z_m}^c$ refers to sums over connected clusters of $Z_0,...,Z_m$. This indicator function appears because when we sum over $P$, we need to include the degeneracies over clusters.

For example, having a `blob' cluster $Z_1,...,Z_m$ where all of them overlap on a shared site, produces more contributions in the cluster expansion, as compared to a `linear' cluster where $Z_i$ is only connected to $Z_{i-1}, Z_{i+1}$ due to many distinct `paths' to form a cluster.


Now it seems that the final problem is to bound $\sum_{m=1}^\infty \frac{1}{(m+1)!}\sum_{Z_0,Z_1,...,Z_m}^{c}[\sum_{j=0}^m\chi(x\in Z_j)] \prod_{j=0}^m v(Z_j)$. We can apply Ueltschi's Theorem on cluster expansions, which says that given 

\begin{equation}
    \sum_{Z: Z \cap Z' \neq \emptyset} v(Z) e^{\delta \kappa |Z|} \le \delta \kappa |Z'|
\end{equation}

which is satisfied by the Floquet definition of $\kappa$-norm, we have

\begin{equation}
    \sum_{m=1}^\infty \frac{1}{(m+1)!}\sum_{Z_0,Z_1,...,Z_m}^{c}[\sum_{j=0}^m\chi(x\in Z_j)] \prod_{j=0}^m v(Z_j) 
    \le \delta \kappa,
\end{equation}

which substituting into Eqn~\ref{eqn:clusterexpanded} finally gives our desired lemma
\begin{equation}
    \| e^{\mathrm{ad}_A} (O)- O\|_{\kappa'} \le \frac{18}{\kappa' \delta \kappa} \| O\|_{\kappa'} \| A \|_{\kappa'}
\end{equation}

\paragraph{Remark} To confirm that we really satisfy the requirement of Ueltschi's Theorem, observe that 

\begin{equation}
    \sum_{Z: Z \cap Z' \neq \emptyset} v(Z) e^{\delta \kappa |Z|} = \frac{\delta \kappa}{3}(\frac{1}{\| O \|_\kappa} \sum_{Z: Z \cap Z' \neq \emptyset} \| O_Z \| e^{\kappa |Z|}  + \frac{1}{\| A \|_\kappa}  \sum_{Z: Z \cap Z' \neq \emptyset} 2\| A_Z \| e^{\kappa |Z|} )\le 3 \frac{\delta \kappa}{3} = \delta \kappa \le \delta \kappa |Z'| 
\end{equation}

where in the last inequality if $|Z'| = 0$, the LHS is zero and the inequality trivially holds, if $|Z'| \ge 1$ again the inequality holds.

Next, we will discuss cluster expansions in not only considering a spatial potential, but also the effect of the frequency spectrum.


\subsection{Spectral Cluster Expansion generalizations to Quasi-Floquet driving of varying degrees of smoothness}

The consequence of the Floquet analysis is that linear response theory and non-perturbative theory provide the same scaling $\tau_* \sim e^\lambda$. Can we find an example where linear response and non-perturbative theory disagree? Let us now consider quasiperiodic driving.

In the Else-Ho paper it is shown that for $m$-tone Quasi-Floquet driving with decaying Fourier Coefficients $\| V_{\vec{n}}\| \sim e^{-|\vec{n}|}$, one can obtain a stretched exponential decay $\tau_* \sim e^{\lambda^{1/(m+\epsilon)}}$ for any $\epsilon > 0$.

Their rotating frame procedure was performed using the  recursion equation $V^{(q)}(t)-i\partial_t A^{(q)}(t) = 0$, which in the frequency domain reads

\begin{equation}
    A^{(q)}_{\vec{n}} \coloneq -\frac{V^{(q)}_{\vec{n}}}{\vec{n}.\vec{\omega}} \quad \text{which can be viewed as} \quad A^{(q)}_{\vec{n}} \coloneq -\frac{V^{(q)}(\Omega(\vec{n}))}{\Omega(\vec{n})}.
\end{equation}

Let us review the main step of the ADHH Lemma which validates the usage of cluster expansions, and investigate to what extent it is generalizable. 

The Else et al. Quasi-Floquet $\kappa$-norm is defined as~\cite{Else_Ho_Quasifloquet}
\begin{equation}
    \| O \|_{\kappa} \coloneq \sum_{Z,\vec{n}} \| O_{Z,\vec{n}}\| e^{\kappa(|Z|+|\vec{n}|)}
\end{equation}

Now it seems that their definition has placed `spatial' and `frequency' lattices on the same footing. Indeed, this is the popular `frequency lattice' lore pervasive in the Floquet/Quasi-Floquet analysis of driven systems.

Crucially, if one now defines a potential $\| O_{Z,\vec{n}}\| \coloneq \| O_{\mathbf{Z}}\|$ as having a potential $\mathbf{Z} \coloneq (Z, |\vec{n}|)$ of size $|\mathbf{Z}| \coloneq |Z| + |\vec{n}|$, we can further define the union of potentials $\mathbf{Z}_1 \cup \mathbf{Z}_2 \coloneq (Z_1 \cup Z_2,  \vec{n}_1 + \vec{n}_2 )$. In the Floquet proof above, one can re-do the entire argument by just replacing with $Z$ with $\mathbf{Z}$. After all, the Quasi-Floquet $\kappa$-norm is now
\begin{equation}
    \| O \|_{\kappa} \coloneq \sum_{\mathbf{Z}} \| O_{\mathbf{Z}}\| e^{\kappa|\mathbf{Z}|}.
\end{equation}

However, one must tread carefully. The combinatorial counting was intricate, and in the Floquet analysis one crucially relies on the fact that connected clusters satisfied

\begin{equation}
    |P| \le -m + \sum_{j=1}^m |Z_j|
\end{equation}

the analogue of this statement in the Quasi-Floquet case is by using the triangle inequality to note that $|\vec{n}_1 + \vec{n}_2| \le |\vec{n}_1| + |\vec{n}_2|$, which gives us

\begin{equation}
    |P| \coloneq |(\cup_{j = 1}^m Z_j, |\sum_{j=1}^m \vec{n}_j|) |\le -m + \sum_{j=1}^m |Z_j| + \sum_{j=1}^m |\vec{n}_j| = -m + \sum_{j=1}^m |\mathbf{Z}_j|,
\end{equation}
for the rest of the proof to carry on happily. 

Crucially, we had to split our potential $|\mathbf{Z}|$ up to make sure subadditivity was true for the frequency index $\vec{n}$, which is not always the case, as I show by example later. 

Let me simply state the final result of the Else et al. analysis~\cite{Else_2017}. By linear response theory, the heating rate is found by finding the $|\vec{n}|$ which maximises the Kubo Absorption function $dE/dt \sim \|V_{\vec{n}}\| e^{-\vec{n}.\vec{\omega}}$ (perform a differentiation). We do this using the Diophantine condition $|\vec{n}.\vec{\omega}| \ge c|\vec{\omega}|/|\vec{n}|^\gamma$ to express $|\vec{n}.\vec{\omega}|$ in terms of $\vec{n}$, concluding that $\tau_* \sim (dE/dt)^{-1} \sim e^{|\vec{\omega}|^{1/(\gamma+1)}}$. This is saturated non-perturbatively under the assumption that $\|V_{\vec{n}}\| \sim e^{-|\vec{n}|}$.

However, we should try and stress-test this idea of `resonance-suppression' and ask: Is it a coincidence that linear response and non-perturbative theory $\lambda$-scaling of $\tau_*$ agree in the Else et al. analysis when they considered the specific choice  $\|V_{\vec{n}}\| \sim e^{-|\vec{n}|}$? 

What if I decided to weaken or strengthen the smoothness (and therefore resonance-suppression) of the Quasi-Floquet drive?

Observe that the Else-Ho $\kappa$-norms were tailor-made to quantify the Fourier decay of analytic functions, but I will instead generalize their norm to a family of $\alpha,\kappa$-norms where $\alpha > 0$.

\begin{equation}
    \| O \|_{\kappa} \coloneq \sum_{Z,\vec{n}} \| O_{Z,\vec{n}}\| e^{\kappa(|Z|+|\vec{n}|^\alpha)}
\end{equation}

By doing so, we can capture in finer detail the degree of resonance-suppression of a given drive. For example, $0<\alpha<1$ is called `Gevrey-Smooth' in the mathematical literature, but it is not as strong as analyticity. $\alpha > 1$ would be stronger than analyticity, it is superexponential decay of Fourier Coefficients.

For example, $ V(t) \sim \sin\omega t + \sin \varphi \omega t$ would have a hard cutoff. One should in principle be able to invoke far stronger claims of resonance-suppression at linear response, obviously the bare spectrum has a hard gap, and in Fourier Coefficients a hard gap as well. Therefore, linear response theory predicts a heating rate $\tau_* \sim e^{\omega}$, a much longer stability than predicted using the weaker assumption of $|V_{\vec{n}}| \sim e^{-|\vec{n}|}$. However, to what extent is the dressed drive able to retain this resonance-suppression? Clearly it cannot be a hard spectral gap anymore.

It is natural to ask if we can recover the result of the linear response analysis non-perturbatively. In other words, we would hope that we could construct a non-perturbative bound, taking $\alpha \rightarrow \infty$ arbitrarily large in our rotating-frame construction. In this manner, we seek to capture the superexponential decay of $\|V_{\vec{n}}\|$ in the bare frame.

Let us now construct a new definition of colored potentials. I now define $\| O_{Z,\vec{n}}\| \coloneq \| O_{\mathbf{Z}}\|$ as having a potential $\mathbf{Z} \coloneq (Z, |\vec{n}|)$ of size $|\mathbf{Z}| \coloneq |Z| + |\vec{n}|^\alpha$, we can further define the union of potentials $\mathbf{Z}_1 \cup \mathbf{Z}_2 \coloneq (Z_1 \cup Z_2,  \vec{n}_1 + \vec{n}_2 )$.

We desire a generalization of the triangle inequality $|\vec{n}_1 + \vec{n}_2|^\alpha \le |\vec{n}_1|^\alpha + |\vec{n}_2|^\alpha$, more generally this property is known as subadditivity. If subadditivity holds, we have

\begin{equation}\label{eq:desiredtriangleineq}
    |P| \coloneq |(\cup_{j = 0}^m Z_j, |\sum_{j=0}^m \vec{n}_j|) = |\cup_{j=0}^m Z_j| + |\sum_{j=0}^m \vec{n}_j|^\alpha \le -m + \sum_{j=0}^m |Z_j| + \sum_{j=0}^m |\vec{n}_j|^\alpha = -m + \sum_{j=0}^m |\mathbf{Z}_j|
\end{equation}

It turns out there is no guarantee this holds! In general, $\forall x_1,...,x_m,\alpha>0$,

\begin{equation}
    (\sum_{i=0}^m x_i)^\alpha  \le m^{\alpha - 1}(\sum_{i=0}^m x_i^\alpha),
\end{equation}

this equality can be saturated by setting $x_0 = ...= x_m$. Thus, we see that we need $\alpha \le 1$ for Eqn~\ref{eq:desiredtriangleineq} to hold. More explicitly,

\begin{equation}
    |(\cup_{j = 0}^m Z_j, |\sum_{j=0}^m \vec{n}_j|) = |\cup_{j=0}^m Z_j| + |\sum_{j=0}^m \vec{n}_j|^\alpha \le -[m- (m^{\alpha-1} -1) \sum_{j=0}^m |\vec{n}_j|^\alpha ] + \sum_{j=0}^m |Z_j| + \sum_{j=0}^m |\vec{n}_j|^\alpha.
\end{equation}
We see that the remainder term $[m- (m^{\alpha-1} -1) \sum_{j=1}^m |\vec{n}_j|^\alpha ]$ has no guarantee of being positive, which is what we crucially need for the cluster expansion bound to be directly generalizable. This is a fundamental obstacle, because $(m^{\alpha-1} -1)\sum_{j=1}^m |\vec{n}_j|^\alpha ] \sim m^\alpha$ which grows superlinearly with $m$ when $\alpha > 1$, so the sum over $m$ explodes, resulting in a divergent cluster expansion. 

This is something of a miracle. The equation indicates that the cluster expansion does not converge when measured in a superexponentially decaying norm in dressed frames, even if we have a superexponentially decaying norm in the bare frame. It is not expected to be possible to perform some trick to resolve this issue for the superexponential case, but it can be relatively easily done for subexponentially decaying norms, see below.

\paragraph{Stretched-Exponential Small Divisor Lemma} Under the weaker `Gevrey-smooth' assumption where $\alpha<1$, we can derive a weaker small-divisor lemma and show the prethermal lifetime as before. The small divisor lemma for the Stretched-Exponential case sets $p(\vec{n}) = |\vec{n}|^\alpha$,  For $p(\vec{n}) = |\vec{n}| \quad (\alpha = 1)$, it was already done by Else et al.~\cite{Else_Ho_Quasifloquet}. For general $\alpha > 0$, lets observe from the recursion equation $A^{(q)}_{\vec{n}} = \frac{-V^{(q)}_{\vec{n}}}{\vec{n}.\vec{\omega}}$ that the frequency-component of the $\kappa$-norm is

\begin{equation}
\begin{aligned}
    \| A^{(q)} \|_{\kappa'} 
    &= \sum_{\vec{n}} e^{\kappa' |\vec{n}|^\alpha} \| A^{(q)}_{\vec{n}}\| \\
    &\le \sum_{\vec{n}} \frac{e^{-(\kappa - \kappa')|\vec{n}|^\alpha)}}{|\vec{n}\cdot\vec{\omega}|}
    \, e^{\kappa |\vec{n}|^\alpha}  \| V ^{(q)}_{\vec{n}}\| \\
    &\le \sum_{\vec{n}} \frac{|\vec{n}|^\gamma e^{-(\kappa - \kappa')|\vec{n}|^\alpha)}}{|\vec{\omega}|}
    \, e^{\kappa |\vec{n}|^\alpha)}  \| V ^{(q)}_{\vec{n}}\| \\
    &\le \sup_{\vec{n} \in \mathbb{Z}^m \setminus \{0\}} 
   ( \frac{|\vec{n}|^\gamma e^{-(\kappa - \kappa')|\vec{n}|^\alpha)}}{|\vec{\omega}|}) 
    \, \| V ^{(q)}\|_{\kappa} \\
    &\le \left(\frac{\gamma}{\alpha(\kappa-\kappa')}\right)^{\gamma/\alpha}e^{-\gamma/\alpha} \frac{1}{|\vec{\omega}|} \| V ^{(q)}\|_{\kappa}
.
\end{aligned}
\end{equation}
where the small-divisor function
\begin{equation}
h(\kappa-\kappa')
=
\left(\frac{\gamma}{\alpha(\kappa-\kappa')}\right)^{\gamma/\alpha}
e^{-\gamma/\alpha},
\end{equation}
was found from doing a differentiation w.r.t. $|\vec{n}|$ to find the maximising value, $h(\kappa - \kappa')$ lies in the Stretched-Exponential class as claimed. Note that we are really just doing the same optimization procedure when finding the $\sup_{\vec{n}}$ as we do for $\sup_{\Omega}$ in Sec~\ref{sec:smalldivisorlemma}, after re-indexing the frequency domain. Nonetheless, in this paper, I will continue to show the small divisor lemma in each case to emphasize how the same universal structures emerges, aligning with Sec~\ref{sec:smalldivisorlemma}.




\subsubsection{Showing similar heating statements for Polynomial, Quasipolynomial cases of Quasi-Floquet driving}

Here, I will focus on resolving issues regarding the cluster expansion bound here. In my opinion, the resolution is nothing deep, it is mostly a technical fix once you are guided by the multi-photon subadditivity principle. To show this is mainly a cosmetic problem, for the Polynomial case, I will discuss two distinct methods of obtaining an ADHH-type lemma.

\paragraph{Polynomial Decay} Suppose we have $\| V_{\vec{n}}\| \sim 1/|\vec{n}|^\alpha$. Then the natural norm to define is 
\begin{equation}
    \| O \|_{\kappa} \coloneq \sum_{Z,\vec{n}} \| O_{Z,\vec{n}}\| e^{\kappa |Z|} |\vec{n}|^\alpha= \sum_{Z,\vec{n}\neq0} \| O_{Z,\vec{n}}\| e^{\kappa( |Z|+\alpha\ln|\vec{n}|)}
\end{equation}

Let us now construct a Polynomial definition of colored potentials. We now have $\| O_{Z,\vec{n}}\| \coloneq \| O_{\mathbf{Z}}\|$ as having a potential $\mathbf{Z} \coloneq (Z, |\vec{n}|)$ of size $|\mathbf{Z}| \coloneq |Z| + \alpha\ln|\vec{n}|$, we can further define the union of potentials $\mathbf{Z}_1 \cup \mathbf{Z}_2 \coloneq (Z_1 \cup Z_2,  \vec{n}_1 + \vec{n}_2 )$.

We desire a generalization of the triangle inequality $\ln|\sum_{i=0}^m\vec{n}_{i=0}| \le \sum_i^m\ln|\vec{n}_i|$ (the $\alpha$ factors in front can just be cancelled out). However, this `triangle inequality' is obviously not always true. 

Keeping in mind we have $|\vec{n}_j| \ge 1$, we are going to do some basic hand calculations to spot a pattern. Note that $\ln(1 + 1) \ge \ln1 + \ln1$ and $\ln(2 + 1) \ge \ln2 + \ln1$, but $\ln (2 + 2) = \ln2 + \ln 2$. In fact, all integers $a,b \ge 2$ will satisfy $\ln(a+b) \le \ln a + \ln b$. This simple observation led me to conclude that this failure of the `triangle inequality' is not fundamental in this Polynomial case, just technical. 

Set the penalty to instead be $p(|\vec{n}|) \coloneq \ln(1+|\vec{n}|)$, which is asymptotically $\sim \ln|\vec{n}|$ as $|\vec{n}| \rightarrow \infty$ thus making no qualitative difference. It is automatically subadditive. This is because $\forall a,b \ge 1, \ \ln[(1+a+b)] \le \ln(1+a+b+ab) = \ln[(1+a)(1+b)] = \ln(1+a) + \ln(1+b)$, and use $|\vec{n}_1 + \vec{n}_2| \le |\vec{n}_1| + |\vec{n}_2| $. 

\paragraph{Polynomial Small Divisor Lemma} Introducing the constant term leaves the `small divisor lemma' unchanged, because the lemma has a new prefactor $(1+|\vec{n}|)/|\vec{n}|$, but it asymptotically approaches $1$ as $|\vec{n}| \rightarrow \infty$. Explicitly,

\begin{equation}
\begin{aligned}
    \| A^{(q)} \|_{\kappa'} 
    &= \sum_{\vec{n}} e^{\kappa' \ln (1+|\vec{n}|)} \| A^{(q)}_{\vec{n}}\| \\
    &\le \sum_{\vec{n}} \frac{e^{-(\kappa - \kappa')\ln(1+|\vec{n}|)}}{|\vec{n}\cdot\vec{\omega}|}
    \, e^{\kappa \ln (1+|\vec{n}|)}  \| V ^{(q)}_{\vec{n}}\| \\
    &\le \sum_{\vec{n}} \frac{|\vec{n}|^\gamma e^{-(\kappa - \kappa')\ln(1+|\vec{n}|)}}{|\vec{\omega}|}
    \, e^{\kappa \ln (1+|\vec{n}|)}  \| V ^{(q)}_{\vec{n}}\| \\
    &\le \sup_{\vec{n} \in \mathbb{Z}^m} 
   ( \frac{|\vec{n}|^\gamma e^{-(\kappa - \kappa')\ln(1+|\vec{n}|)}}{|\vec{\omega}|})
    \, \| V ^{(q)}\|_{\kappa} .
\end{aligned}
\end{equation}


where the Diophantine Condition is used in the third line (omitting a Diophantine constant factor $c_{\vec{\omega}}$ for brevity).

To find out what are the allowed decay gaps of $\kappa - \kappa'$ in
\[
\sup_{\vec n\in\mathbb Z^m}
\left(
\frac{|\vec n|^{\gamma} e^{-(\kappa-\kappa')\ln(1+|\vec n|)}}{|\vec\omega|}
\right) = \frac{|\vec{n}|^\gamma}{|\vec{\omega}|} (1+|\vec n|)^{-(\kappa-\kappa')}
\]

the supremum is finite if and only if
\[
\sup_{\vec n\in\mathbb Z^m}
\frac{|\vec n|^{\gamma}}{(1+|\vec n|)^{\kappa-\kappa'}} < \infty,
\]
since $|\vec\omega|\neq 0$ is a constant factor.

For large $|\vec n|$,
\[
\frac{|\vec n|^{\gamma}}{(1+|\vec n|)^{\kappa-\kappa'}}
\sim |\vec n|^{\gamma-(\kappa-\kappa')}.
\]
Hence boundedness of the supremum is equivalent to
\[
\gamma-(\kappa-\kappa') \le 0.
\]


If $\kappa-\kappa' > \gamma$, the expression decays to $0$, so the supremum is finite.
If $\kappa-\kappa' = \gamma$, the expression is asymptotically constant, and the supremum is still finite.
If $\kappa-\kappa' < \gamma$, the expression diverges polynomially, so the supremum is infinite.

Thus, we require $\kappa - \kappa' \ge \gamma$.
This is exactly what we expected after converting from $\vec{n} \rightarrow \Omega$, aligning with the schematic continuous-$\Omega$ discussion in the Main Text and Small Divisor Lemma section.

\paragraph{An Alternative Resolution to Polynomial case} Let us suppose we stuck to $p(|\vec{n}|) \coloneq \ln(|\vec{n}|)$. The cluster expansion issue can still be resolved.

In general, one should be able to find some upper bound on the number of `triangle-inequality violating' terms, and express the total violation as a function of $m$.

Thus we will later show that $\exists \  0<c = \inf_{m\ge1} (1- \frac{\ln m}{m}) \approx 0.634<1, \ \forall m \ge 1,$

\begin{equation}
    |P| \le -cm + \sum_{j=0}^m |\mathbf{Z}_j|
\end{equation}

Supposing the above claim holds, it becomes an easy modification to show that $e^{-\kappa'c m} \le \frac{2}{\kappa' c(m+1)}$, which would eventually result in the ADHH Lemma being modified to 

\begin{equation}\label{eqn:polynomialadhhcluster}
    \| e^{\mathrm{ad}_A} O - O \|_{\kappa'} 
\le \frac{18}{c\kappa'(\kappa-\kappa')} \|A\|_\kappa \|O\|_\kappa.
\end{equation}

Nothing profound has changed, just a loosening of the pre-factor which will not influence $\lambda$-scaling. I now explain how to find $c = \inf_{m\ge1} (1- \frac{\ln m}{m})$.

Let us consider the equivalent condition for $\forall a_i>0$, 
\begin{equation}
    \ln|\sum_{i=0}^m\vec{n}_i| \le \ln(\sum_{i=0}^m|\vec{n}_i|) \le \ln(m  n_{max}) \le \ln m + \sum_{i=0}^m \ln |\vec{n}_j|
\end{equation}


where $n_{max}= max_{j}|\vec{n}_j|$'s, and we used that $n_{max} \le \prod_j |\vec{n}_j|$ since $|\vec{n}_j| \ge 1$.

so subtracting $-m$ on both sides gives the inequality we were hoping for,

\begin{equation}
    -m + \ln|\sum_i^m\vec{n}_i| \le -m + \ln m + \sum_{i=1}^m \ln |\vec{n}_j|.
\end{equation}

We now impose our desired condition, that $\forall m>0$,

\begin{equation}
    -m + \ln m \le -cm \iff c \le 1 - \frac{\ln m}{m},
\end{equation}

where the RHS maximum can be found by just doing differentiation (for integers, max at $m=3$).

Thus, we may conclude that

\begin{equation}
    |P| \coloneq |(\cup_{j = 0}^m Z_j, |\sum_{j=0}^m \vec{n}_j|) = |\cup_{j=0}^m Z_j| + \alpha \ln|\sum_i^m\vec{n}_i| \le -cm + \sum_{j=0}^m |Z_j| + \sum_i^m \alpha\ln|\vec{n}_i| = -cm + \sum_{j=0}^m |\mathbf{Z}_j|
\end{equation}

as claimed.

\paragraph{Quasipolynomial Decay} Next, let us consider $\| V_{\vec{n}}\| \sim e^{-(\ln |\vec{n}|)^b},\ b>1$

\begin{equation}
    \| O \|_{\kappa} \coloneq \sum_{Z,\vec{n}\neq0} \| O_{Z,\vec{n}}\| e^{\kappa[] \eta|Z|+ (\ln|\vec{n}|)^2]}
\end{equation}

Let us now construct a Quasipolynomial definition of colored potentials. We now have $\| O_{Z,\vec{n}}\| \coloneq \| O_{\mathbf{Z}}\|$ as having a potential $\mathbf{Z} \coloneq (Z, |\vec{n}|)$ of size $|\mathbf{Z}| \coloneq |Z| + (\ln|\vec{n}|)^b$, we can again define the union of potentials $\mathbf{Z}_1 \cup \mathbf{Z}_2 \coloneq (Z_1 \cup Z_2,  \vec{n}_1 + \vec{n}_2 )$.

It should not demand too much imagination to expect that a `subadditivity' bound can be produced analogous to the Polynomial case above. To systematize the calculation for this general setting, let us consider the following definition
\begin{equation}
    p_b(|\vec{n}|) \coloneq [\ln(k_b+|\vec{n}|)]^b , \quad k_b \coloneq \frac{e^{b-1}}{b},
\end{equation}
which ensures subadditivity whilst retaining $p_b(|\vec{n}|) \sim \ln(|\vec{n}|)^2$ asymptotically, I explain the derivation below.

It suffices for us to ensure $\frac{p_b(|\vec{n}|)}{|\vec{n}|}$ is decreasing on $[1,\infty)$. To understand why, suppose $x \le y$, such that $yp(x) \ge xp (y)$. Then
\begin{equation}
    p (x+y) = (x+y) \frac{  p (x+y)}{(x+y)} \le (x+y) \frac{  p (y)}{y} \le x \frac{p(y)}{y} + p(y) \le p(x) + p(y).
\end{equation}

So now we compute 

\begin{equation}
    h'(x) \coloneq \frac{d}{dx}(\frac{[\ln(k+x)]^b}{x}) \le 0 \iff \ln (k+x) + \frac{bk}{k+x}-b \ge 0 \quad \text{with global minimum at $k+x = bk$}  
\end{equation}

and thus substituting $k+x = bk$ into the RHS expression means we require

\begin{equation}
    \ln(bk) + 1 - b  \ge 0 \iff  k \ge \frac{e^{b-1}}{b},
\end{equation}

as claimed. To avoid unnecessary technicality, I will not discuss here the alternative of producing a bound of the form in Eqn~\ref{eqn:polynomialadhhcluster} for $p(|\vec{n}|) \coloneq \ln(|\vec{n}|)^2$. Next, let us verify that the Quasipolynomial small divisor lemma plays out as expected from the original discussion in Section~\ref{sec:smalldivisorlemma}.

\paragraph{Small Divisor Lemma for Quasipolynomial decay}

For $\kappa>0$ the frequency-weighted part of the norm is
\begin{equation}\label{eq:qpnormfreq}
    \|O\|_{\kappa}
    \ \coloneq\ \sum_{\vec n\neq 0} e^{\kappa\,p_b(|\vec n|)}\,\|O_{\vec n}\|.
\end{equation}

For any $0<\kappa'<\kappa$ (write $\delta\kappa\coloneq \kappa-\kappa'>0$) one has
\begin{equation}\label{eq:sdlemma_qp_main}
\begin{aligned}
    \|A^{(q)}\|_{\kappa'}
    &= \sum_{\vec n\neq 0} e^{\kappa' p_b(|\vec n|)}\,\|A^{(q)}_{\vec n}\| \\
    &\le \sum_{\vec n\neq 0} \frac{e^{-\delta\kappa\,p_b(|\vec n|)}}{|\vec n\cdot\vec\omega|}
    \,e^{\kappa p_b(|\vec n|)}\,\|V^{(q)}_{\vec n}\| \\
    &\le \sum_{\vec n\neq 0} |\vec n|^{\gamma}\,e^{-\delta\kappa\,p_b(|\vec n|)}
    \,e^{\kappa p_b(|\vec n|)}\,\|V^{(q)}_{\vec n}\| \\
    &\le
    \sup_{\vec n\in\mathbb Z^m\setminus\{0\}}
    \Bigl(|\vec n|^\gamma e^{-\delta\kappa\,p_b(|\vec n|)}\Bigr)\;
    \|V^{(q)}\|_{\kappa} .
\end{aligned}
\end{equation}

It remains to bound the supremum. By differentiating one finds
\begin{equation}\label{eq:sup_final}
    \sup_{\vec n\neq 0}\Bigl(|\vec n|^\gamma e^{-\delta\kappa\,p_b(|\vec n|)}\Bigr)
    \ \le\
    \exp\!\Bigl(
      \frac{b-1}{b^{\frac{b}{b-1}}}\,
      \gamma^{\frac{b}{b-1}}\,
      (\delta\kappa)^{-\frac{1}{b-1}}
    \Bigr)\;\times C_{b,\gamma},
\end{equation}
for some constant $C_{b,\gamma}\ge 1$ depending only on $(b,\gamma)$ and the choice of $k_b$.

Combining \eqref{eq:sdlemma_qp_main} and \eqref{eq:sup_final} yields the Quasipolynomial small divisor bound
\begin{equation}\label{eq:sdlemma_qp_conclusion}
    \|A^{(q)}\|_{\kappa'}
    \ \le\ 
    C_{b,\gamma}\,
    \exp\!\Bigl(
      \frac{b-1}{b^{\frac{b}{b-1}}}\,
      \gamma^{\frac{b}{b-1}}\,
      (\kappa-\kappa')^{-\frac{1}{b-1}}
    \Bigr)\;
    \|V^{(q)}\|_{\kappa}.
\end{equation}



\subsection{Spectral Cluster Expansion of the Thue-Morse Drive}

\subsubsection{Further Exposition of the DFT Spectrum}

To rigorously analyze the Thue-Morse drive (and discontinuous step drives in general) is beyond the scope of this work. The discussion in Sec~\ref{app:background} only rigorously bounds the remainder term $W^{(q)}$ into the `three rats' of Eqn~\ref{eqn:threerats} after each recursion in the Continuous Fer Expansion.

Here I focus on physical mechanism,  arguing based on the conjecture that the Discrete Fer Expansion~\footnote{which I handwaved higher order corrections by truncating the Baker-Campbell-Hausdorff formula in various intermediate steps}, potentially has rigorous bounds that can be proved in parallel to the Continuous Fer Expansion bounds. I reserve this for a future work.

The arguments that follow are centered around the `physically intuitive' formulation of the recursion equation $\tilde{A}(\Omega) = -\frac{\tilde{V}(\Omega)}{\Omega}$, which we saw also emerged when considering the Discrete Fer Expansion Eqn~\ref{eq:disc_divisor}.  


Now our penalty function is defined by the substitution depth $r$, analogous to how $\vec{n}$ indexed our frequency domain for the Quasi-Floquet case. Indeed, recall that $|\vec{n}|$ determined the quanta energies, and so does $r$ in the Thue-Morse case. More precisely, analogous to the Quasi-Floquet case where $\Omega(\vec{n}) = \vec{n} . \vec{\omega}$, now consider a special case of a depth $r$ substitution which doubles the sequence at each step. The DFT is 

\begin{equation}
f_r(k)=\frac{1}{2^r}\sum_{m=0}^{2^r -1} V(m)e^{-i 2\pi k m/2^r}
,\quad k=0,1,\dots, 2^{r}-1,
\end{equation}

where in the DFT, the variable $m$ plays the role analogous to time $t$ in the continuous Fourier Transform, such that $V(m)$ is the drive at the time step $m$. Note that in the above expression, we have not made any assumption on the details of the substitution rule, only that it doubles the length of the sequence per iteration. After accounting for the drive speed $\lambda$, the support of the spectrum lives on

\begin{equation}
    \Omega_{r,k} = \frac{2\pi \lambda k}{2^r}
\end{equation}

Let us first investigate what is the analogue of the `Diophantine Condition' in this new setting. Recall that the intuition behind the Diophantine Condition is that $\vec{n}$ has to be large to make $\Omega(\vec{n}) = \vec{n}.\vec{\omega}$ near 0. In the above equation, we see immediately that substitution depth `$r$' plays this role, larger $r$ makes for a small $\Omega_{r,k}$. This heightens our noses to the importance of tracking this substitution index, and we can also note that $\Omega_{r,k} = \frac{2\pi \lambda k}{2^r} \ge \frac{2\pi \lambda }{2^r}$ to simplify the bound. I emphasize the analogy to the Quasi-Floquet Diophantine Condition, where $\Omega(\vec{n}) \ge \frac{c |\vec{\omega}|}{|\vec{n}|^\gamma}$, parallel stories happen in the numerators and denominators. 

Upon appreciating the centrality of `substitution depth', it is natural to ask how to define its resonance-penalty. Let us first define a notion of dyadic depth `$d$' more precisely, which refines the role of substitution depth `$r$', by removing any common factor between the numerator and denominator of the expression $\frac{k}{2^r}$. Lets ignore the $2\pi \lambda$ factor for now, consider a dyadic rational $\mu \in \mathbb{Z}[1/2] \coloneq \{ \frac{k}{2^r} |  \ k \in \mathbb{Z}, \ r \in \mathbb{N}_0 \coloneq \{0,1,2, ...\} \}$, define its dyadic depth 

\begin{equation}
    d(\mu) \coloneq \min  \{ r' \in \mathbb{N}_0| \ 2^{r'} \mu \in \mathbb{Z} \} \le r
\end{equation}

Now we check that the dyadic depth $d$ is ultra-subadditive, in the sense that $d(\mu_1 + \mu_2) \le \max (d(\mu_1),d(\mu_2))$. WLOG, suppose that $d_1 > d_2$. It follows that 

\begin{equation}
    \mu_{d_1,k_1} + \mu_{d_2,k_2} = \frac{ k_1}{2^{d_1}} + \frac{ k_2}{2^{d_2}} =  (\frac{k_1 2^{d_2} + k_2 2^{d_1}}{2^{d_1 + d_2}}) =  (\frac{k_1 + k_2 2^{d_1 - d_2}}{2^{d_1}}).
\end{equation}

Since the numerator of the RHS is some integer, we conclude that the dyadic depth of the RHS expression is $ \le d_1 = \max(d_1,d_2)$, as desired.

Then any non-negative, non-decreasing  penalty (in $d$) $p[d(\mu)]$ is automatically subadditive, since 

\begin{equation}
    p[d(\mu_1 + \mu_2)] \le p[\max{(d_1,d_2)}] = \max \{ p(d_1), p(d_2) \} \le p(d_1) + p(d_2).
\end{equation}
 More precisely, for any nonnegative, nondecreasing penalty function $p:\mathbb{N}_{\ge1}\to\mathbb{R}_{\ge0}$, $p\! \ \circ\!\ d$ is subadditive on the set $\mathbb{Z}[1/2]$. Note here that I have abused notation, because formally in the `Bookkeeping' Section~\ref{sec:bookkeeping}, I defined a penalty as $p:\Gamma \rightarrow \mathbb{R}$, which takes in $\mu \in \Gamma$. So formally, the true penalty function of this section is $p\! \ \circ\!\ d$.

The conclusion is that ultra-subadditivity of dyadic depth affords a much greater flexibility for resonance-penalties in the $p$-adic world! Dyadic is just a special case, we could have readily defined iterative substitutions mapping $0,1$ to length-$p$ words instead of length-$2$ words, and have a spectrum $\Omega_{r,k} = \frac{2\pi \lambda k}{p^r}$, retaining essentially the same structure discussed. 

Mathematicians seem to have some sort of theory regarding $p$-adic stuff, but I am no expert having only watched some 3Blue1Brown video and their conventions seem a little different. To keep things self-contained and focused on the physics, I will not discuss $p$-adic math in serious detail in this Supplemental Material, just the minimal discussion above necessary to move forward with the physics.

Parallel to the Quasi-Floquet and Factorial case explained in the first and third sections, we can consider some toy examples to see how tuning $f_r$ decay w.r.t. substitution depth $r$ influences the suppression near the origin. Observing that $\Omega_{r,k}$ decays exponentially fast with respect to $r$, compared to the polynomial decay in the Quasi-Floquet Diophantine Condition, one can anticipate that the decay of $|f_r(\Omega_{r,k})|$ must be extremely fast w.r.t. $r$ to achieve slow heating, possibly superexponential. So let us consider $f_r \sim e^{-r}, e^{-r^2}$. Since $r \sim \log_2 (\lambda/\Omega)$, we have 

\begin{equation}
    e^{-r} \sim e^{-\ln(\lambda/\Omega)}\sim \Omega/\lambda \quad \text{and} \quad e^{-r^2} \sim e^{-[\ln(\lambda/\Omega)]^2} = e^{-[\ln(\Omega/\lambda)]^2}
\end{equation}

which are the Polynomial and Quasipolynomial $f(\Omega)$ suppression laws. Finally, based off this observation, we can do a back-of-the-envelope anticipation of the resonance-penalty. For random-multipolar drives, we should have $p(r) \sim r$ and Thue-Morse $p(r) \sim r^2$. Note that crucially for the Thue-Morse case, $p[r(\mu)]$ satisfies subadditivity because $p$ is non-negative for $r \ge 0$, and non-decreasing in $r$. This is in stark contrast to the Quasi-Floquet case where it is certainly not always true that $|\vec{n}_1 + \vec{n}_2|^2 \le |\vec{n}_1|^2 + |\vec{n}_2|^2$.



For even more confirmation that we chose the right penalties, we only need to look back at Eqn~\ref{eqn:rieszproductupperbound}.

Now our recursion equation schematically takes the form

\begin{equation}
    A_{r,k} \sim -\frac{V_{r,k}}{\Omega_{r,k}} = -\frac{2^r V_{r,k}}{2\pi\lambda k},
\end{equation}

where the small-divisor problem manifests itself for large $2^r$. 

Note that the mathematically precise recursion equation is defined through Discrete Fer Expansion Eqn~\ref{eq:disc_divisor}. 


\subsubsection{$2$-adic Small Divisor Lemma}
Now we may define our $\kappa$-norm for the $r$-RMD as

\begin{equation}
    \| O \|_\kappa \coloneq \sup_x \sum_{Z \ni x} \sum_{d = 0}^{r} \sum_{k \in \{0,...,2^{d} -1\}} e^{\kappa (|Z| + d(\mu_{r,k}))} \| O_{Z,\mu} \|
\end{equation}

where note that $d(\mu_{r,k}) \le r$ in general, for instance, $k=2^{r-1} \implies \mu_{r,k} = 2^{r-1}/2^r = 1/2 \implies d(\mu_{r,k}) = 1$.

For $\kappa' < \kappa$, the small divisor lemma of the $r$-RMD case thus can be written as


\begin{equation}
    \begin{split}
    \| A \|_{\kappa'} \coloneq \sup_x \sum_{Z \ni x} \sum_{d = 0}^{r} \sum_{k \in \{0,...,2^{d} -1\}} e^{\kappa' (|Z| + d(\mu_{r,k}))} \| O_{Z,\mu} \| \le \sup_r \sup_x \sum_{Z \ni x} \sum_{d = 0}^{r} \sum_{k \in \{0,...,2^{d} -1\}} \frac{2^r}{2\pi\lambda k} e^{\kappa' (|Z| + r)} \| V_{Z,\mu} \| \\ \le \sup_{r\ge0}(\frac{2^r e^{-(\kappa-\kappa')r}}{2\pi\lambda k} ) \| V \|_{\kappa}
    \end{split}
\end{equation}

and keeping in mind that

\[
\sup_{r \ge 0}\frac{2^r e^{-(\kappa-\kappa')r}}{2\pi\lambda k}
=
\frac{1}{2\pi\lambda k}
\sup_{r \ge 0}
\exp\!\bigl(r(\ln 2-(\kappa-\kappa'))\bigr)
\]

\[
=
\begin{cases}
\displaystyle \frac{1}{2\pi\lambda k},
& \kappa-\kappa' \ge \ln 2, \\[1ex]
+\infty,
& \kappa-\kappa' < \ln 2 .
\end{cases}
\]

we recover the Polynomial small divisor lemma as expected (up to the scale factor $\ln 2$ which is a cosmetic conversion factor from changing the index from frequency $\Omega$ to substitution depth $r$).

For the Thue-Morse case 


\begin{equation}
\begin{aligned}
\| A \|_{\kappa'}
&\coloneq
\sup_x \sum_{Z \ni x} \sum_{d=0}^{r} \sum_{k=0}^{2^{d}-1}
e^{\kappa'(|Z|+d(\mu_{r,k})^2)} \|O_{Z,\mu}\| \\
&\le
\sup_{r \ge 0} \sup_x \sum_{Z \ni x} \sum_{d=0}^{r} \sum_{k=0}^{2^{d}-1}
\frac{2^r}{2\pi\lambda k}
e^{\kappa'(|Z|+r^2)} \|V_{Z,\mu}\| \\
&\le
\sup_{r\ge0} \frac{2^r e^{-(\kappa-\kappa')r^2}}{2\pi\lambda k}\,
\|V\|_\kappa
\le
\frac{1}{2\pi\lambda}
\sup_{r\ge0}
e^{r\ln2-(\kappa-\kappa')r^2} \\
&=
\frac{1}{2\pi\lambda}
e^{\frac{(\ln2)^2}{4(\kappa-\kappa')}},
\end{aligned}
\end{equation}

which is the Quasipolynomial suppression's essential singularity we expect. For length-$p$ substitutions the generalization is straightforward.

Further development is reserved for future work, since classification aspects of substitution rules and rigorous analysis of discontinuous step drives are technically involved and digress from the main focus of this work of establishing the physical principle.


\subsection{Spectral Cluster Expansion of the Factorial Drive}
\label{sec:factorial_drive}

\subsubsection{Additive spectrum and factorial depth}

In the factorial drive, the natural frequency labels are factorial rationals
\begin{equation}
    \mu_{k,n} \coloneq \frac{n}{k!}, \qquad k\in\mathbb{N}_{\ge1},\ \ n\in\mathbb{Z},
\end{equation}
so that (restoring the drive speed $\lambda$) the physical frequencies are
\begin{equation}
    \Omega_{k,n} \coloneq 2\pi\lambda\,\mu_{k,n} = \frac{2\pi\lambda\,n}{k!}.
\end{equation}
Under arbitrary finite additions of such components, the generated additive spectrum is all rationals:
\begin{equation}
    \bigcup_{k\ge 1}\frac{\mathbb{Z}}{k!} = \mathbb{Q},
\end{equation}
since for any $\frac{a}{b}\in\mathbb{Q}$, taking $k=b$ gives $\frac{a}{b}=\frac{a(b-1)!}{b!}\in \frac{\mathbb{Z}}{b!}$.

In other words, the spectra of the factorial drive generated under arbitrary linear combinations is just the rational numbers, certainly dense in $\mathbb{R}$. This is distinct from the Quasi-Floquet's $\{ \vec{n}. \vec{\omega}\}_{\vec{n} \in \mathbb{Z}^m}$, and the Thue-Morse case $\{ \frac{2\pi k \lambda}{2^r}\}_{k,r \in \mathbb{N}} $.

To track resonances we define the factorial depth of $\mu\in\mathbb{Q}$ by
\begin{equation}
    \ell(\mu)\ \coloneq\ \min\{k\in\mathbb{N}_{\ge1}:\ k!\,\mu \in \mathbb{Z}\}.
\end{equation}
This depth is ultra-subadditive:
\begin{equation}
    \ell(\mu_1+\mu_2)\ \le\ \max\{\ell(\mu_1),\ell(\mu_2)\}.
\end{equation}
Indeed, let $\ell(\mu_1)=k_1$, $\ell(\mu_2)=k_2$ and WLOG $k_1\le k_2$. Then $k_2!\mu_1\in\mathbb{Z}$ because $k_2!/k_1!\in\mathbb{Z}$, and also $k_2!\mu_2\in\mathbb{Z}$ by definition. Hence
\(
k_2!(\mu_1+\mu_2)\in\mathbb{Z}
\)
so $\ell(\mu_1+\mu_2)\le k_2=\max\{k_1,k_2\}$.

Consequently, for any nonnegative, nondecreasing penalty function $p:\mathbb{N}_{\ge1}\to\mathbb{R}_{\ge0}$,
the composite $p\! \ \circ\!\ \ell$ is subadditive on $\mathbb{Q}$:
\begin{equation}
    p(\ell(\mu_1+\mu_2)) \le p(\max\{\ell(\mu_1),\ell(\mu_2)\})
    \le p(\ell(\mu_1))+p(\ell(\mu_2)).
\end{equation}
This is the factorial analogue of the dyadic/$p$-adic ultra-subadditivity discussed earlier, and gives us great flexibility of defining penalties without worry of multi-photon suppression breakdown, which occurred in the Quasi-Floquet case. 

\subsubsection{Factorial Small Divisor Lemma}

Let $V$ be decomposed into spatial support $Z$ and frequency $\mu$ components $V_{Z,\mu}$ as in the previous sections,
and define the factorial $\kappa$-norm by
\begin{equation}
\label{eq:factorial_kappa_norm}
    \|O\|_{\kappa}\ \coloneq\ \sup_x \sum_{Z\ni x}\ \sum_{\mu\in\mathbb{Q}}
    \exp\!\bigl(\kappa\,(|Z|+p(\ell(\mu)))\bigr)\ \|O_{Z,\mu}\|.
\end{equation}
The rotating-frame generator is defined as (for $\mu\neq 0$)
\begin{equation}
    A_{Z,\mu}^{(q)}\ \coloneq\ -\frac{V_{Z,\mu}^{(q)}}{2\pi\lambda\,\mu},
\end{equation}
so for $\mu=\frac{n}{k!}$ one has the factorial small divisor
\begin{equation}
\label{eq:factorial_small_divisor_basic}
    \frac{1}{|2\pi\lambda\,\mu|} \;=\; \frac{k!}{2\pi\lambda\,|n|}\ \le\ \frac{k!}{2\pi\lambda}.
\end{equation}


Fix $\kappa' < \kappa$ and let $\delta\kappa\coloneq \kappa-\kappa'$. Then, by inserting
\(
e^{\kappa'(|Z|+p(\ell(\mu)))} = e^{-\delta\kappa(|Z|+p(\ell(\mu)))}\,e^{\kappa(|Z|+p(\ell(\mu)))}
\)
and using \eqref{eq:factorial_small_divisor_basic}, one obtains the factorial small-divisor bound
\begin{equation}
\label{eq:factorial_small_divisor_lemma}
\begin{aligned}
    \|A\|_{\kappa'}
    &= \sup_x \sum_{Z\ni x}\sum_{\mu\neq 0}
    e^{\kappa'(|Z|+p(\ell(\mu)))}\ \|A_{Z,\mu}\| \\
    &\le \sup_x \sum_{Z\ni x}\sum_{\mu\neq 0}
    \frac{1}{|2\pi\lambda\,\mu|}
    e^{-\delta\kappa(|Z|+p(\ell(\mu)))}\,
    e^{\kappa(|Z|+p(\ell(\mu)))}\ \|V_{Z,\mu}\| \\
    &\le \Biggl(\frac{1}{2\pi\lambda}\ \sup_{k\ge 1}\ k!\,e^{-\delta\kappa\,p(k)}\Biggr)\,
    \|V\|_{\kappa}.
\end{aligned}
\end{equation}
Thus the factorial analogue of the ``small divisor function'' is
\begin{equation}
\label{eq:factorial_h_def}
    h_{!}(\delta\kappa)\ \coloneq\ \frac{1}{2\pi\lambda}\ \sup_{k\ge 1}\ k!\,e^{-\delta\kappa\,p(k)}.
\end{equation}

\subsubsection{Penalty choices and the Polynomial / Quasipolynomial / Stretched-Exponential classes}

\paragraph{(i) Polynomial class.}
Choose
\begin{equation}
\label{eq:factorial_p_poly}
    p(k) \coloneq b\ln(k!),
\end{equation}
The small divisor function~\eqref{eq:factorial_h_def} becomes
\begin{equation}
\label{eq:factorial_h_poly}
    h_{!}(\delta\kappa)
    =\frac{1}{2\pi\lambda}\sup_{k\ge 1}(k!)^{1-b\delta\kappa}.
\end{equation}
Hence there is a sharp threshold:
\begin{equation}
\label{eq:factorial_threshold_poly}
    h_{!}(\delta\kappa) < \infty
    \quad\Longleftrightarrow\quad
    \delta\kappa \ge 1/b,
\end{equation}
and for $\delta\kappa\ge 1/b$ the supremum is attained at $k=1$ so $h_{!}(\Delta\kappa)\le (2\pi\lambda)^{-1}$.

\paragraph{(ii) Quasipolynomial class.}
Choose, for $b>1$,
\begin{equation}
\label{eq:factorial_p_qpoly}
    p(k) \coloneq (\ln(k!))^{b}.
\end{equation}

For the small-divisor constant, set $x\coloneq \ln(k!)\ge 0$ and observe
\begin{equation}
    k!\,e^{-\delta\kappa(\ln(k!))^{b}}
    = \exp\!\bigl(x-\delta\kappa x^{b}\bigr).
\end{equation}
Maximizing $f(x)=x-\delta\kappa x^{\beta}$ over $x\ge 0$ gives
\begin{equation}
    f'(x)=1-\delta\kappa b x^{b-1}=0
    \quad\Longrightarrow\quad
    x_*=(b\delta\kappa)^{-1/(b-1)},
\end{equation}
and therefore
\begin{equation}
\label{eq:factorial_h_qpoly}
\begin{aligned}
    h_{!}(\delta\kappa)
    &\le \frac{1}{2\pi\lambda}\exp\!\bigl(f(x_*)\bigr) \\
    &= \frac{1}{2\pi\lambda}
    \exp\!\Bigl(\frac{b-1}{b}\,(b\delta\kappa)^{-1/(b-1)}\Bigr).
\end{aligned}
\end{equation}
This exhibits the characteristic essential singularity as $\delta\kappa\to 0$.

\paragraph{(iii) Stretched-exponential class.}
Choose, for $b>0$,
\begin{equation}
\label{eq:factorial_p_strexp}
    p(k) \coloneq (k!)^{b}.
\end{equation}

To evaluate \eqref{eq:factorial_h_def}, write $y\coloneq k!>0$ and maximize
\begin{equation}
    y\,e^{-\delta\kappa y^{b}} = \exp\!\bigl(\ln y - \delta\kappa y^{b}\bigr).
\end{equation}
The maximizer satisfies
\begin{equation}
    \frac{d}{dy}(\ln y-\delta\kappa y^{b})=0
    \quad\Longrightarrow\quad
    y_*^{b}=\frac{1}{b\delta\kappa},
\end{equation}
giving
\begin{equation}
\label{eq:factorial_h_strexp}
\begin{aligned}
    h_{!}(\delta\kappa)
    &\le \frac{1}{2\pi\lambda}\exp\!\Bigl(\ln y_* - \delta\kappa y_*^{b}\Bigr) \\
    &= \frac{1}{2\pi\lambda}\exp\!\Bigl(\frac{1}{b}\ln\!\frac{1}{b\delta\kappa}-\frac{1}{b}\Bigr)
    = \frac{1}{2\pi\lambda}\,e^{-1/b}\,(b\delta\kappa)^{-1/b}.
\end{aligned}
\end{equation}
Thus the stretched-exponential penalty produces only a power-law divergence in $\delta\kappa^{-1}$ as expected.

 Thus, the three prethermal scaling classes targeted in the main text are shown.

To firmly ensure we can apply the Continuous Fer Expansion, it suffices to show that such $V^F(t)$ is well-behaved in the sense of (i) being analytic on $\mathbb{R}$, and (ii) having a well-defined infinite-time averaged Hamiltonian. The rapidly decaying coefficients of $|V^F_k|$ w.r.t. $k$ allow us to invoke standard results in mathematical analysis~\cite{Stein2003, Rudin1987RCA}. In fact, such functions have the stronger property of being entire:

\begin{proposition}[Absolute summability $\Rightarrow$ entire]
Let $(V^F_k)_{k\ge 1}\subset\mathbb C$ and $\Omega_k\coloneq \lambda/k!$ with $\lambda\in\mathbb R$.  
If
\[
\sum_{k\ge 1}|V^F_k|<\infty,
\]
then the series
\[
V^F(z)\;\coloneq\;\sum_{k\ge 1} V^F_k \sin(\Omega_k z)
\]
converges absolutely and uniformly on every compact subset of $\mathbb C$. In particular, $V^F$ defines an
entire function (holomorphic on $\mathbb C$).
\end{proposition}

\begin{proof}
Fix a compact $K\subset\mathbb C$, and set $Y\coloneq \sup_{z\in K}|\Im z|<\infty$.
Using $\sin w=(e^{iw}-e^{-iw})/(2i)$, we have for $w=u+iv$ that
$|\sin w|\le e^{|v|}$.
Thus, for $z\in K$,
\[
|\sin(\Omega_k z)|\le e^{\Omega_k |\Im z|}\le e^{\Omega_k Y}\le e^{\Omega_1 Y},
\]
since $(\Omega_k)$ is decreasing. Therefore
\[
|V^F_k\sin(\Omega_k z)|\le |V^F_k|\,e^{\Omega_1 Y},
\]
and the Weierstrass M-test implies uniform convergence on $K$.
Each partial sum is entire, hence the locally uniform limit is entire by the Weierstrass theorem for
holomorphic functions.
\end{proof}


Also, it is important to explicitly check that the infinite-time average Hamiltonian $\langle H \rangle \coloneq \lim_{T\rightarrow \infty}\frac{1}{T} \int_0^T dt' H(t')$ exists, since our statements assume so. A sufficient condition is that $|V_k|$ decays faster than $1/k!$, which is naturally satisfied in the regime this work considers, corresponding to faster than linear decay of $f(\Omega) \sim \Omega^b, \ b>1$ near the origin. Note that this condition is stronger than the previous condition for the function to be entire.

\begin{proposition}[Faster than factorial decay of $|V^F_k| \implies$ infinite-time average exists]
\[    \sum_{k \ge 1} |V^F_k| k! < \infty \implies |\frac{1}{T} \int^T_0 dt \ V^F(t) dt | \le \frac{C}{T} \rightarrow 0\]
\end{proposition}

\begin{proof}
    First note that the term-wise time average for each $k$ exists since 
    \[ \frac{1}{T} \int^T_0 dt \ \sin(\Omega_k t) dt = \frac{1}{T} \frac{1- \cos(\Omega_k T)}{\Omega_k} \rightarrow 0.\] However, now we need to address whether the limit $T\rightarrow \infty$ can be interchanged with the infinite sum in $k$. We use the Tonelli-Fubini Theorem, which says that a sufficient condition for interchanging the sum and integral is that $\sum \int |.|$ converges. Noting that \[
    \frac{1- \cos(\Omega_k T)}{T \Omega_k} \le \frac{2}{T |\Omega_k|} = \frac{2 k!}{T \lambda},
    \] we find that \[
    \ \sum_{k\ge 1} \frac{1}{T} \int^T_0 dt  \ |V^F_k \sin(\Omega_kt)|   \le \frac{2}{T \lambda} \sum_{k\ge 1} |V_k^F| k!,
    \] upon which we observe that that we require the RHS to be finite for our upper bound to ensure the infinite-time average exists, concluding the proof.
\end{proof}

This Factorial drive is of course one example of a more general class of rational spectra, one can consider instead a bare drive $\sum_{\mu \in \mathbb{Q}} V_{\mu} \sin (\mu t)$ supported on $\mathbb{Q}$. As long as the coefficients $|V_{\mu}|$ decay sufficiently fast with respect to $\ell(\mu)$ and some other generalized technical conditions are satisfied, similar prethermal statements can be made. For brevity, I omit the details. 

\subsubsection{The experimental meaning of Factorial drives}

Before moving onto further mathematical technicalities, I emphasize that such a `Factorial Drive' construction is mathematically well-defined, well-behaved and allows for rigorous theorems. However, the feasibility of implementing it to perfect accuracy is another question entirely. Let us suppose realistically that an AWG is not able to produce arbitrarily small frequencies. Then what does it mean to implement such an aperiodic drive? This problem of faithfully implementing a given aperiodic drive has already been encountered experimentally. One analogue in existing experiment is~\cite{He_2023quasifloquet} on discontinuous Quasi-Floquet driving. Perfect discontinuity is not truly achieved in the step driving. This implies that the Quasi-Floquet drive implemented by He et al.~\cite{He_2023quasifloquet} theoretically is smooth, and has superpolynomial suppression $f(\Omega)$ near the origin within a tiny window. However, this superpolynomially-suppressed window is not sufficiently large compared to local energy scales $J$, for prethermalization theorems on smooth Quasi-Floquet driving to apply. Therefore, the effective spectrum is only polynomially suppressed near the origin leading to experimental observation of scaling $\tau_* \sim \mathrm{Poly}(\lambda)$. 

In our Factorial drive, the requirement for the experimentally implemented drive to be practically indistinguishable from the ideal Factorial drive, is that the lowest controllable frequency $\Omega_{min} \ll J$. As such, the system cannot resolve smaller frequencies well, and on experimental timescales the drive looks close to the ideal drive.

\section{Selecting the $\kappa_q$ decay sequence, and Optimal Iteration Truncation Order}\label{sec:optimaltruncation}


I show bounds in a generalized manner of~\cite{ADHHFer} for flexibility of application to different Prethermal universality classes.

This section should essentially be viewed as a `module'. Once a given drive has been shown to satisfy cluster expansion subadditivity to produce an ADHH Lemma, along with a small divisor lemma, we can directly apply the calculations and results of this section to conclude prethermalization. The explicit prefactors in various bounds may have to be modified case-by-case, without affecting the scaling of $\tau_*$ with $\lambda$.

Our goal is to first show that in our decomposition $U(t) = P_*(t) \mathcal{T}(e^{-i \int_0^t \ dt'[D_*+V_*(t')]}) \coloneq  P_*(t)  U_*(t)$, the operators satisfy some bounds. The first inequality of Eqn~\ref{eqn:dressedoperators} says that the final dressed time-independent Hamiltonian $D^{(q_*)}$ and the bare time-independent Hamiltonian $D^{(0)}$ are similar in degree of spatial-locality. The second inequality of Eqn~\ref{eqn:dressedoperators} says that the dressed drive is greatly reduced in amplitude compared to the bare drive.

The inequality Eqn~\ref{eqn:smallframechange} says the rotating frame $P_*(t) \coloneq e^{{A^{(q)}}}$ is quasi-local and perturbatively close to the identity as $O(1/\lambda)$, when defined through its effect on operators $O$.

\begin{thm} \label{theorem:dressedoperators} (Dressed Operators)

Suppose that the drive $V^{(0)}(t)$ obeys a resonance-suppression law $f(\Omega)$.

We assume the driving speed $\lambda$ is large compared to local energy scales $J \coloneq max\{ \|D^{(0)}\|_{\kappa_0}, \|V^{(0)}\|_{\kappa_0} \}$, meaning that  $\exists \kappa_0>0$ such that $\lambda > K J, \ q_*>1$, for $q_* = \lfloor K' \mathbb{F}(\frac{\lambda}{J}) \rfloor$ being the maximum iteration order with a functional dependence $\mathbb{F}$ determined by the small-divisor function $h(\kappa-\kappa')$. Note that $h(\kappa-\kappa')$ is fixed by suppression law $f$. $K, K'$ are numerical constants determined by suppression law $f$, independent of $D^{(0)},V^{(0)},\lambda$, lattice geometry $\Lambda$.

We further assume that a sequence $\{ \kappa_q \}_{0 \le q \le q_*}$ ( and an auxiliary $\{\kappa_q'\}_{0\le q\le q_*}$ s.t. $\kappa_q>\kappa_q'>\kappa_{q+1}, \ \forall 0\le q \le q_*-1$) is chosen such that $\forall q<q_*,\ r_q \coloneq \frac{\| V^{(q+1)}\|_{\kappa_{q+1}}}{\| V^{(q)} \|_{\kappa_q}}\leq 1/2$, and $w_1 \coloneq \| W^{(1)}\|_{\kappa_1} \le C J \frac{J}{\lambda}$ and $\frac{1}{\kappa_{q+1}(\kappa_q - \kappa_{q+1} )} \| A^{(q)} \|_{\kappa_q'}  \le C' \frac{J}{\lambda} \prod_{q' = 0}^{q-1} r_{q'} $. Then we have

\begin{equation}\label{eqn:dressedoperators}
\|D^{(q_*)}-D^{(0)}\|_{\kappa_{q_*}} \leq CJ\frac{J}{\lambda}  \quad \text{and} \quad \|V^{(q_*)}(t)\|_{\kappa_{q_*}} = J \prod_{q=0}^{q_* - 1} r_q \le J \frac{1}{2^{q_*}}. 
\end{equation}

\begin{equation}\label{eqn:smallframechange}
\text{for any operator O,} \quad \|P_*OP^\dagger- O\|_{\kappa_{q_*}} \leq C''\frac{J}{\lambda} \| O \|_{\kappa_0}
\end{equation}


\end{thm}

where $C, C', C''$ are numerical constants. The $r_q \le 1/2$, $w_1 \le C \frac{J}{\lambda}$ and $\frac{1}{\kappa_{q+1}(\kappa_q - \kappa_{q+1} )} \| A^{(q)} \|_{\kappa_q'}  \le C' \frac{J}{\lambda} \prod_{q'=0}^{q-1}r_{q'}$ conditions will be explicitly constructed for each Prethermal Universality Class later. After establishing the behaviour of the dressed frame, we can now make statements regarding conserved energy and the behaviour of local observables.

\begin{thm} \label{theorem:slowheatinglocalobserv} (Heating and Dynamics)

First, the system heats up slowly as
\begin{equation}
    \frac{1}{J|\Lambda|} \| U^{\dagger}(t) \langle H \rangle U(t) - \langle H \rangle \| \leq \tilde{K} \frac{\| V^{(q_*)}\|_{\kappa_{q_*}}}{\| V^{(0)} \|_{\kappa_{0}}}  t + C'''(J/\lambda)
\end{equation}

for all $t>0$. $\tilde{K}, C''' = 2C+C''$ are constants independent of the Hamiltonian $H(t)$, lattice geometry $\Lambda$ and $\lambda$.


Next, let us further suppose that $\Lambda \subset  \mathbb{Z}^d$, a Euclidean lattice, and now we consider geometrically-local observables on the lattice. 

Defining $\hat{U}(t) = P_*(t)e^{-iD_*t}$ to be the `slow mode dynamics', where we ignore the driving term $V_*(t)$, this forms a good approximation for local observables $O$ in the sense that

\begin{equation}
\|\hat{U}^\dagger(t)O\hat{U}(t) -  U^\dagger(t)OU(t) \| \leq K''(O) \frac{\| V^{(q_*)}\|_{\kappa_{q_*}}}{\| V^{(0)} \|_{\kappa_{0}}} Jt(1+Jt)^d
\end{equation}


\end{thm}




\begin{proof}\label{proof:dressedoperators} (Dressed Operators)
    
Let us first note that concretely, the ADHH Iteration Lemma~\ref{lemma:iteration} and the Small Divisor Lemma are applied to bound the magnitude of $\| V^{(q+1)}\|_{\kappa_{q+1}}$. We assume $\{\kappa_q\}_{0\le q\le q_*}$ are chosen such that the hypotheses of Thm~\ref{theorem:dressedoperators} is satisfied. We discuss it in detail later depending on Prethermal Universality Class, and assume it is true here.


We will show the above claim in the next section, for each suppression law.


Let us first state general bounds on $W^{(q)}(t),\ D^{(q)},\ V^{(q)}(t)$, which we repeatedly apply later. Define $w_q \coloneq 2\|W^{(q)}(t)\|_{\kappa_q}$. The below bounds follow directly from the triangle inequality.

\begin{equation}
\|D^{(q+1)}\|_{\kappa_q} \leq \|D^{(q)}\|_{\kappa_q} + w_{q+1}/2 \quad \text{and} \quad
\|V^{(q+1)}\|_{\kappa_q} \leq w_{q+1} \quad \text{and} \quad \
\|D^{(q+1)} - D^{(q)}\|_{\kappa_q} \leq w_{q+1}/2
\end{equation}


Recall that $\sum_{q=0}^\infty  \prod_{q' = 0}^{q-1} r_{q'} \le \sum_{q=0}^\infty 0.5^q =  \frac{1}{1-0.5} \leq 2$ by hypothesis, we will use this fact repeatedly later.

We note that our hypotheses directly imply two statements below we will use later.

\begin{equation}\label{eqn:drivinginductivehyp}
  \|V^{(q)}\|_{\kappa_q} \le w_1 \prod_{q' = 0}^{q-1} r_{q'} \le C J \frac{J}{\lambda}0.5^{q-1} \implies \|V^{(q)}\|_{\kappa_q} \leq J (0.5^q). 
\end{equation}

Now we are going to make an inductive hypothesis that

\begin{equation}\label{eqn:timeindepinductivehyp}
\|D^{(q)}\|_{\kappa_{q}} \le 2 J
\end{equation}

and show the inductive step below as below.

If the inductive hypotheses Eq~\ref{eqn:drivinginductivehyp} and Eq~\ref{eqn:timeindepinductivehyp} are satisfied, we can show the inductive step for Eq~\ref{eqn:timeindepinductivehyp} by summing over $q$ as below.

\begin{equation}
    \|D^{(q+1)}\|_{\kappa_{q+1}} \le \|D^{(q)}\|_{\kappa_{q}} + J \frac{1}{2}0.5^q \leq \|D^{(q-1)}\|_{\kappa_{q-1}} + J \frac{1}{2}(0.5^q + 0.5^{q-1}) \leq ...\leq (\frac{1}{2}2 + 1) J\leq 2 J
\end{equation}

We can also bound our dressed time-independent effective Hamiltonian to be near the bare time-independent Hamiltonian as


\begin{equation}
\|D^{(q_*)}-D^{(0)}\|_{\kappa_{q_*}} \leq\sum_{q=0}^{q_*-1} \|D^{(q+1)}-D^{(q)}\|_{\kappa_{q_*}} \leq \sum_{q=0}^{q_*-1}  \|D^{(q+1)}-D^{(q)}\|_{\kappa_{q}} \leq \sum_{q=0}^{q_*-1} \frac{1}{2} (\prod_{q'=0}^{q-1}r_{q'}) w_1 \le w_1 \leq C J \frac{J}{\lambda} 
\end{equation}

since $w_1 \le  C J \frac{J}{\lambda}$ by hypothesis.


Let us now prove that 

\begin{equation}
\|P_*OP^\dagger- O\|_{\kappa_{q_*}} \leq C''\frac{J}{\lambda} \| O \|_{\kappa_0},
\end{equation}


by using the ADHH Iteration Lemma~\ref{lemma:iteration}. Let $C''>0$ be a constant that is relabelled, and from our hypothesis $\frac{18}{\kappa_{j+1}(\kappa_j - \kappa_{j+1} )} \| A^{(j)} \|_{\kappa_j'} \le C' \frac{J}{\lambda} \prod_{q' = 0}^{q-1} r_{q'}$ we have
\begin{equation} 
\|e^{{A^{(q)}}}...e^{{A^{(1)}}}O\|_{\kappa_{q_*}} \leq \| O \|_{\kappa_0} \prod_{j=0}^{q}(1 + \frac{18}{\kappa_{j+1}(\kappa_j - \kappa_{j+1} )} \| A^{(j)} \|_{\kappa_j'} ) \le \| O \|_{\kappa_0} \prod_{j=0}^{q}(1 + C'\frac{J}{\lambda} \prod_{q' = 0}^{q-1} r_{q'} ) \leq C'' \| O \|_{\kappa_0} 
\end{equation}

where we used that $\prod_{i=0}^\infty a_n$ converges $\iff$ $\sum_{i=0}^\infty \ln a_n$ converges.




Now we define $E_q \coloneq e^{{A^{(q)}}}...e^{{A^{(1)}}}O - O$, using ADHH Lemma~\ref{lemma:iteration} again we have
\begin{equation} 
\| E_{q+1} - E_{q} \|_{\kappa_{q}} \le C'' \frac{J}{\lambda}(\prod_{q' = 0}^{q-1} r_{q'})\| O \|_{\kappa_0} 
\end{equation}

using the above expression and the triangle inequality we have our desired inequality

\begin{equation} 
\|P_*OP^\dagger- O\|_{\kappa_{q_*}} \leq \|e^{{A^{(q_*)}}}...e^{{A^{(1)}}}O - O\|_{\kappa_{q_*}} \coloneq \|E_{q_*} \|_{\kappa_{q_*}} \leq \sum_{q=0}^{q_*-1} \ \| E_{q+1} - E_{q} \|_{\kappa_{q}}  \le C'' \frac{J}{\lambda}\| O \|_{\kappa_0}.
\end{equation}

\end{proof}

Now we can prove Thm~\ref{theorem:slowheatinglocalobserv}.

\begin{proof} (Heating and Dynamics)
We first prove the bound on slow heating. Observe that if $i \partial_tU_*(t) = H_*(t)U_*(t)$ where $H_*(t)  = D_*(t) + V_*(t)$, the Heisenberg observable $D_*(t) \coloneq U^\dagger(t) D_* U(t)$ satisfies $\partial_t D_*(t) =i U_*^\dagger(t) [H_*(t), D_*] U(t) = i U_*^\dagger(t) [V_*(t), D_*] U(t)$. Integrating this, we find that


\begin{equation}
\begin{split}
       \| U^{\dagger}(t) P(t)D_* P^\dagger(t)U(t)  - D_* \| = \| \int_0^t ds\ U_*^\dagger(s) [V_*(s), D_*] U(s)\| \leq \int_0^t \| [V_*(t), D_*]\| \leq 2t |\Lambda| \| D_* \|_{\kappa_{q_*}} \| V_* \|_{\kappa_{q_*}} \\ \leq 2t |\Lambda| \| D_* \|_{\kappa_{q_*}} \| V_* \|_{\kappa_{q_*}} \leq 4 t |\Lambda| \| D^{(0)} \|_{\kappa_{0}} \| V_* \|_{\kappa_{q_*}} \leq
       \tilde{K} J \frac{\| V^{(q_*)} \|_{\kappa_{q_*}}}{\| V^{(0)} \|_{\kappa_{0}}} t    
\end{split}
\end{equation}
where $ \tilde{K} \coloneq  4J |\Lambda| $, and we used the fact that $\frac{J}{\| V^{(0)} \|_{\kappa_{0}}} \le 1$ (by definition of $J$) in the last inequality.

In the above bound, we related the operator norm to the $\kappa$-norm by decomposing into its local operators, and exploiting that the locality-resonance penalty $e^{\kappa[\eta|Z| + p(\Omega/\lambda)]}>1 \quad \forall \kappa>0$, to obtain

\begin{equation}
    \| [V_*(t), D_*]\| \leq 2 \sum_{Z,Z':Z \cap Z' \neq \emptyset} \| V_{*,Z}(t) \| \|D_{*,Z} \| \leq 2\sum_{x \in \Lambda} (\sum_{Z \ni x}  \| V_{*,Z}(t) \|)(\sum_{Z' \ni x} \|D_{*,Z} \|)  \leq 2 |\Lambda| \| D_* \|_{\kappa_{q_*}} \| V_* \|_{\kappa_{q_*}}
\end{equation}

In order to convert the bound on $D_*$ into a bound on $\langle H \rangle \coloneq D$, we first consider splitting into a triangle inequality and using unitary invariance of norm, obtaining
\begin{equation}
\begin{split}
        \|U^\dagger D U - D \| \le \|U^\dagger D U- U^\dagger P D_* P^\dagger U \| + \| U^\dagger P D_* P^\dagger U -  D_*\| + \|D_* - D \| \\ = \| D - P D_* P^\dagger + P(D-D)P^\dagger \| + \| U^\dagger P D_* P^\dagger U -  D_*\| + \|D_* - D \| \\ \le \| D - P D P^\dagger  \| + \| U^\dagger P D_* P^\dagger U -  D_*\| + 2\|D_* - D \|,
\end{split}
\end{equation}
allowing us to bound the terms individually by using
$\| U^{\dagger}(t) P(t)D_* P^\dagger(t)U(t)  - D_* \|  \le        \tilde{K} J \frac{\| V^{(q_*)} \|_{\kappa_{q_*}}}{\| V^{(0)} \|_{\kappa_{0}}} t    ,
$
 then apply Theorem 1's Eqn~\ref{eqn:dressedoperators} for $\|D^{(q_*)}-\langle H \rangle\|_{\kappa_{q_*}} \leq CJ\frac{J}{\lambda}$ and Eqn~\ref{eqn:smallframechange} for $\|PDP^\dagger- D\|_{\kappa_{q_*}} \leq C''\frac{J}{\lambda} \| D \|_{\kappa_0} \le C'' J \frac{J}{\lambda}$, the latter two bounds introducing the additive perturbative factor $\propto J\frac{J}{\lambda}$.

The bound on local observables can be obtained through the Lieb-Robinson bound similar to~\cite{ADHHFer}. Conceptually the proof proceeds similarly as ADHH~\cite{ADHHFer} Page 17. The only modification for the present work, is that our potentials are now $(Z, \mu)$, such that the hypothesis of the Lieb-Robinson bound is satisfied for the spatial part of the potential since $e^{\kappa |Z|} \le e^{\kappa |Z| + p(\mu)}$. 
\end{proof}




\subsection{Polynomial Suppression}
Intuitively arguing, for $\tilde{A}(\Omega) = -\frac{\tilde{V}(\Omega)}{\Omega}$, for a resonance-suppression of $f(\frac{\Omega}{\lambda}) \sim (\frac{\Omega}{\lambda})^b$, at most $b$ iterations can be performed. This is because $V^{(b)}(t)$ has no resonance-suppression $\tilde{V}(\frac{\Omega}{\lambda}) \sim O(1)$, no more canonical transformations can be performed. Thus, $q_*$ is expected to be independent of $\lambda$. However, a rigorous bound turns out to be very subtle. Let me first state a naive (but incorrect) bound for intuition.

\subsubsection{Naive Intuitive Bound (Incorrect)}
Suppose that our decay constants are $\kappa_q = 1-\frac{q}{b}$.

For each inductive iteration, the change in driving amplitude is found by using ADHH Lemma~\ref{lemma:iteration}. Applying the facts that $\kappa_q - \kappa_{q+1} = 1/b, \ \kappa_q \geq 1/b $, we obtain

\begin{equation} \label{polynomialdressingboundwrong}
\begin{split}
    \|V^{(q+1)}\|_{\kappa_{q+1}} 
    \leq 2 \|W^{(q+1)}\|_{\kappa_{q+1}} \leq 2\|e^{\mathrm{ad}_{A^{(q)}}} D^{(q)} - D^{(q)}\|_{\kappa_{q+1}}
          + 4 \|e^{\mathrm{ad}_{A^{(q)}}} V^{(q)} - V^{(q)}\|_{\kappa_{q+1}} \\
    \leq \frac{36}{\kappa_{q+1} (\kappa_q - \kappa_{q+1})} 
          \|A^{(q)}\|_{\kappa_q}
          \bigl( \|D^{(q)}\|_{\kappa_q} + 2 \|V^{(q)}\|_{\kappa_q} \bigr) \leq \frac{36}{(1/b) (1/b)}
          \|A^{(q)}\|_{\kappa_q} (4 J) \leq \frac{C J}{\lambda} 
          \|V^{(q)}\|_{\kappa_q}.
\end{split}
\end{equation}

The fly in the ointment is that the required hypothesis of $3\| A^{(0)} \|_{\kappa_0}  \le \kappa_0 - \kappa_{1} = 1/b$ for using ADHH Lemma~\ref{lemma:iteration} is not satisfied, the LHS diverges because $\|.\|_{\kappa_0}$ was meant to capture the suppression of $V^{(0)}(t)$. We remedy it below with a technical trick.

\subsubsection{A correct but more technical Bound}

We will use the ADHH Lemma in the following form:
\begin{equation}
\text{Given ${\kappa_q'}>\kappa_{q+1}, \quad3\|A^{(q)}\|_{\kappa_q'} \le {\kappa_q'}-\kappa_{q+1}$, one has} \quad 
\| e^{\mathrm{ad}_{A^{(q)}}} O - O \|_{\kappa_{q+1}} 
\le \frac{18}{\kappa_{q+1}(\kappa_q'-\kappa_{q+1})} \|A\|_{\kappa_q'} \|O\|_{\kappa_q'}.
\end{equation}

Let $\kappa_0 = 1$, and let $\kappa'_q = 1-\frac{q+1}{b}$, such that $\|A^{(q)}\|_{\kappa_q'} \le \frac{1}{\lambda} \|V^{(q)}\|_{\kappa_q}$ converges.

For the base case $q=0$, it suffices that 

\begin{equation}
3\| A^{(0)} \|_{\kappa_0'} \le \frac{3}{\lambda}\| V^{(0)} \|_{\kappa_0} \le \frac{3}{\lambda}J \le \kappa_0 - \kappa_{0}' = 1/b,     
\end{equation}


so we need $\lambda> 3bJ$. 

For the inductive case, we wish to perform as many rotating-frame transformations as possible. 

Fix an $\epsilon>0$, and let $\kappa_{q+1} \coloneq \kappa_q' - \epsilon$. We will choose $\epsilon = 1/2b^2,$ such that $\kappa_{b-1} \geq 1/2b$ later to ensure a finite fraction of the initial $\kappa_0 = 1$.

For example,

\begin{equation}
\kappa_0 = 1,\ \kappa_0' = 1-\frac{1}{b}, \kappa_1 = 1-\frac{1}{b}-\frac{1}{2b^2},\
\kappa_1' = 1-\frac{2}{b}-\frac{1}{2b^2},\ \kappa_2 = 1-\frac{2}{b}-\frac{2}{2b^2}, ...
\end{equation}



and in general we have
\begin{equation}
\kappa_q' = 1-\frac{q+1}{b}-\frac{q}{2b^2}, \quad  \kappa_{q+1} = 1-\frac{q+1}{b}-\frac{q+1}{2b^2}
\end{equation}

such that at $q_* \coloneq b-1$ we obtain

\begin{equation}
\kappa_{b-1} = 1-\frac{b-1}{b}-\frac{b-1}{2b^2} \geq \frac{1}{b} - \frac{1}{2b} = \frac{1}{2b},
\end{equation}
which is a finite constant independent of $\lambda$, at which we stop the iteration. 

Applying the ADHH Lemma, we find that $\forall q<b-1$,
\begin{equation} \label{polynomialdressingboundcorrect}
\begin{split}
    \|V^{(q+1)}\|_{\kappa_{q+1}} 
    \leq 2 \|W^{(q)}\|_{\kappa_{q+1}} \leq 2\|e^{\mathrm{ad}_{A^{(q)}}} D^{(q)} - D^{(q)}\|_{\kappa_{q+1}}
          + 4 \|e^{\mathrm{ad}_{A^{(q)}}} V^{(q)} - V^{(q)}\|_{\kappa_{q+1}} \\
    \leq \frac{36}{\kappa_{q+1} (\kappa_q' - \kappa_{q+1})} 
          \|A^{(q)}\|_{\kappa_q'}
          \bigl( \|D^{(q)}\|_{\kappa_q'} + 2 \|V^{(q)}\|_{\kappa_q'} \bigr) \leq \frac{36}{\frac{1}{2b} \epsilon}
          \|A^{(q)}\|_{\kappa_q'} (4 J) \leq \frac{288b J}{\epsilon}\frac{1}{\lambda} 
          \|V^{(q)}\|_{\kappa_q}.
\end{split}
\end{equation}


Hence, we need $\lambda \ge \frac{576b J}{\epsilon} \coloneq 1152b^3 J$ to reduce driving amplitude s.t. $r \leq 1/2$.

We also need to satisfy the hypothesis of ADHH Lemma~\ref{lemma:iteration} for all inductive steps, $3\| A^{(q)} \|_{\kappa_q'} \le \frac{3}{\lambda}\| V^{(q)} \|_{\kappa_{q+1}} \le \frac{3}{\lambda}J \le \kappa_q' - \kappa_{q+1} = \epsilon = \frac{1}{2b^2}$, so we choose $\lambda \ge max\{1152b^3 J, 6b^2 J, 3b J\} = 1152b^3 J$ for the inductive step to go through. 


It can be directly verified from the bounds above that $\forall q<q_*,\ r \coloneq \frac{\| V^{(q+1)}\|_{\kappa_{q+1}}}{\| V^{(q)} \|_{\kappa_q}}\leq 1/2$, and $w_1 \coloneq 2\| W^{(1)}\|_{\kappa_1} \le C J \frac{J}{\lambda}$ and $\frac{1}{\kappa_{q+1}(\kappa_q - \kappa_{q+1} )} \| A^{(q)} \|_{\kappa_q'}  \le C' \frac{J}{\lambda} \prod_{q'=0}^{q-1}r_{q'}$. Explicitly, $C = 1152b^3$ and $C' = b^2$. 

This will also be true for the later Stretched-Exponential and Quasipolynomial suppression cases as well, by explicit design of the bounds.

We are then able to satisfy all inductive hypothesis necessary for the recursion to succeed. Therefore,  Thm~\ref{theorem:dressedoperators} holds with $K = 1152b^3, K' = b-1, \mathbb{F}(\lambda/J) = 1$. Note here that $r \sim 1/\lambda$ as $\lambda$ grows.

Lets discuss the bounds. Firstly, the pre-factor $K$ in my bound is likely very loose in contrast to numerical/experimental reality, due to the `$\epsilon$-trick' I introduced. Secondly, it would be valuable to understand whether the intuition that $\Omega^b$ suppression allows for up to $q_* = b$ canonical transformations can be rigorously proven, since the sharp results of Mori et al.~\cite{Mori_2021ThueMorse} in the $n$-RMD case, along with the numerics of~\ref{fig:mm_combined},~\ref{fig:ferexpansionnumericscontrasted} suggest potentially stronger bounds.

At this point, it is good to reflect on the physical meaning of the analysis here, consider $n$-RMD drives as a concrete example.

 $n$-RMD drives fall in the Polynomial suppression university class, having $f(\Omega)\sim \Omega^n$. Non-perturbative bounds on $n$-RMD effective Hamiltonians were shown by Mori et al.~\cite{Mori_2021ThueMorse} to describe dynamics up to $\tau_* \sim \lambda^n$ times, unable to saturate the linear response (and numerically observed) bound $\tau_* \sim \lambda^{2n+1}$. I argue that the linear response bound is unlikely to be saturated by non-perturbative methods in general.  This is because as discussed earlier, we expect to perform at most $b$ rotating-frame transformations, since the suppression near the origin is totally lost after `dividing out $\Omega$' $b$-times. Before this `resonance-suppression' framework, there was no clear physical reasoning to decide whether or not it is possible to close the gap between linear response and non-perturbative theory.

 
\subsection{Stretched-Exponential Suppression}

We do this before the Quasipolynomial case, because the analysis is simpler (and parallel to an analysis by Else et al.~\cite{Else_Ho_Quasifloquet}). Again, our final goal is to ensure that $   \frac{\|V^{(q+1)}\|_{\kappa_{q+1}} }{    \|V^{(q)}\|_{\kappa_{q}}} < 1/2 $ per iteration and find the scaling of $q_*$ with $\lambda$.

Similar to the previous Polynomial suppression analysis, we need to apply the Small Divisor Lemma after the ADHH Lemma, so for technical reasons we need an intermediate $\kappa_q>\kappa_q' \coloneq \frac{(\kappa_q+\kappa_{q+1})}{2}>\kappa_{q+1}$ to set up the bound as below.

To satisfy $3\| A^{(q)} \|_{\kappa_q'} \le \kappa_q' - \kappa_{q+1}$, it suffices that 

\begin{equation}\label{eqn:iterationreqstretchexpt}
\frac{1}{\lambda}\frac{3c_b'}{(\kappa_q' -\kappa_q)^{1/b}}\|V^{(q)}\|_{\kappa_q} \leq \kappa_q' - \kappa_{q+1} \quad \text{which we use later as} \quad \frac{c_b'}{\lambda}\|V^{(q)}\|_{\kappa_q} \leq (\kappa_q - \kappa_{q+1})^{\frac{b+1}{b}}
\end{equation}
where the constant $c_b'$ is redefined between inequalities.

Now we can apply ADHH Lemma~\ref{lemma:iteration}, repeating manipulations similar to Eqn~\ref{polynomialdressingboundwrong} to get

\begin{equation} \label{stretchexptdressingbound}
\begin{split}
    \|V^{(q+1)}\|_{\kappa_{q+1}} 
    \leq \frac{144 J}{\kappa_{q+1} (\kappa_q' - \kappa_{q+1})} 
          \|A^{(q)}\|_{\kappa_q'}  \leq  \frac{c_b J}{\kappa_{q+1} (\kappa_q - \kappa_q')^{1/b}(\kappa_q' - \kappa_{q+1})}
          \|V^{(q)}\|_{\kappa_q}
          \leq \frac{1}{\lambda} \frac{c_b J}{\kappa_{q+1} (\kappa_q - \kappa_{q+1})^{\frac{b+1}{b}}}
          \|V^{(q)}\|_{\kappa_q}.
\end{split}
\end{equation}
where we used $\kappa_q - \kappa_q' = \frac{\kappa_q - \kappa_{q+1}}{2} = \kappa_q' - \kappa_{q+1}$ , and the constant $c_b$ is redefined between inequalities as well.

Now if we take $c \coloneq max\{ c_b, c_b' \kappa_0\}$ to satisfy both Eqn (74) and (75) above, we can ensure that 

\begin{equation}
     \frac{\|V^{(q+1)}\|_{\kappa_{q+1}} }{    \|V^{(q)}\|_{\kappa_{q}}} < \frac{1}{\lambda} \frac{c J}{\kappa_{q+1} (\kappa_q - \kappa_{q+1})^{\frac{b+1}{b}}}
\end{equation}

Thus it suffices to demand

\begin{equation}\label{eqn:stretchexptdiffeqn}
     \frac{1}{\lambda} \frac{2c J}{\kappa_{q+1} (\kappa_q - \kappa_{q+1})^{\frac{b+1}{b}}} \leq 1
\end{equation}

to ensure that $r \le 1/2$.

Furthermore, recall we need $w_1 \coloneq 2\| W^{(1)}\|_{\kappa_{1}}$ to satisfy $w_1 \sim 1/\lambda$, and from there show nice bounds on dressed operators such as $\|D_* - D \|_{\kappa_{q_*}}$ and $\| P^\dagger O P - O \|_{\kappa_{q_*}}$ in Thm~\ref{theorem:dressedoperators}. To do so, will start our `$\kappa$-tracking' with the initial condition 

\begin{equation}\label{eqn:initialkappa}
    \kappa_1 = \kappa_0/2,
\end{equation}


in order to ensure that $\kappa_0 - \kappa_1$ does not vanish as $\lambda \rightarrow \infty$ (see denominator of Eqn~\ref{eqn:stretchexptdiffeqn}). For $q>1$, we will follow the `reference curve' that arises from solving the beta function $\beta(\kappa)$. Now to satisfy Eqn~\ref{eqn:initialkappa} for the $q=0$ base case iteration, we require

\begin{equation}
    \frac{2cJ}{\lambda}\frac{1}{\kappa_1 (\kappa_0 - \kappa_1)^{\frac{b+1}{b}}} \le 1 \iff \lambda \ge \frac{2^{3+\frac{1}{b}}cJ}{\kappa_0^{2+\frac{1}{b}}}
\end{equation}

Moving onto the inductive step, we will set up the differential equation, to saturate the inequality~\ref{eqn:stretchexptdiffeqn}


\begin{equation}
         \frac{1}{\lambda} \frac{2c J}{\kappa (-\frac{d\kappa}{dq})^{\frac{b+1}{b}}} = 1
\end{equation}

upon setting the initial condition to be $q=1$, we obtain the solution

\begin{equation}
\kappa_q = [(\kappa_1)^\mu - \frac{1}{\mu} (\frac{2cJ}{\lambda})^{\frac{b}{b+1}} (q-1)]^{\frac{1}{\mu}},
\end{equation}

where $\mu \coloneq \frac{2b+1}{b+1}$. Next, to correct for the fact that we are actually trying to satisfy a finite difference equation, we replace $2c$ with $c''$ and later find the relationship between them 

\begin{equation} \label{eqn:stretchreferencecurve}
\kappa_q = [(\kappa_1)^\mu - \frac{1}{\mu} (\frac{c'' J}{\lambda})^{\frac{b}{b+1}} (q-1)]^{\frac{1}{\mu}},
\end{equation}

since $\kappa(q)$ is concave down, we have

\begin{equation}
    \kappa_{q+1} - \kappa_{q} \ge -\frac{d\kappa}{dq} = (\frac{c'' J}{\lambda \kappa_q})^{\frac{b}{b+1}} \implies 1/(\kappa_{q+1} - \kappa_{q})^{\frac{b+1}{b}} \le  \frac{\lambda \kappa_q}{c'' J}
\end{equation}

where the last inequality will come in handy later to bound the `small divisor' portion.

Furthermore, since we choose to stop the iteration at $\kappa_{q_*} \coloneq \kappa_0 / 4$,

\begin{equation}
   (\frac{\kappa_{q+1}}{\kappa_q})^{\frac{2b+1}{b+1}} = 1-\frac{2b+1}{b+1} (\frac{ c'' J}{\lambda \kappa_{q}})^{\frac{b}{b+1}} \frac{1}{\kappa_q} \ge 1-2^{\frac{2b+1}{b+1} }\frac{2b+1}{b+1} (\frac{ c'' J}{\lambda \kappa_{1}})^{\frac{b}{b+1}} \frac{1}{\kappa_1} 
\end{equation}

looking at the last term on the RHS in the above equation, we select 
\begin{equation}\label{eqn:stretchextralambdacondition}
2^{\frac{2b+1}{b+1} }\frac{2b+1}{b+1} (\frac{ c'' J}{\lambda \kappa_{1}})^{\frac{b}{b+1}} \frac{1}{\kappa_1} \le 1/2 \iff \lambda \ge (2^{\frac{2b+1}{b+1} }\frac{2b+1}{b+1} \frac{1}{\kappa_1})^{\frac{b+1}{b}} \frac{c'' J}{\kappa_1} \implies (\frac{\kappa_{q+1}}{\kappa_q})^{\frac{2b+1}{b+1}} \ge 1/2
\end{equation}

such that we can construct a functional form similar to Eqn~\ref{eqn:stretchexptdiffeqn}.

\begin{equation}
     \frac{1}{\lambda} \frac{c'' J}{\kappa_{q+1} (\kappa_q - \kappa_{q+1})^{\frac{b+1}{b}}} \le \frac{1}{\lambda} \frac{c'' J}{\kappa_{q+1} (\kappa_q - \kappa_{q+1})^{\frac{b+1}{b}}} \le  \frac{1}{\lambda} \frac{c'' J}{\kappa_{q+1}} \frac{\lambda \kappa_q}{c'' J} \leq 2^{\frac{b+1}{2b+1}}
\end{equation}

such that by setting $c'' = 2^{\frac{b+1}{2b+1}}\times 2c$, we satisfy the desired finite difference inequality~\ref{eqn:stretchexptdiffeqn} for reducing drive amplitude by $r \le 1/2$.

Having satisfied our desired inequality, we can now use the reference $\kappa(q)$ curve Eqn~\ref{eqn:stretchreferencecurve}. We set $\kappa_{q_*} \coloneq \kappa_0/4$ such rearranging our expression, our iteration stops at
\begin{equation}
    q_* \coloneq \lfloor \mu (\frac{\kappa_0}{2} - (\frac{\kappa_0}{4})^\mu) (\frac{\lambda}{2^{\frac{1}{\mu}+1}cJ})^\frac{b}{b+1} +1 \rfloor \ge \mu (\frac{\kappa_0}{2} - (\frac{\kappa_0}{4})^\mu) (\frac{\lambda}{2^{\frac{1}{\mu}+1}cJ})^\frac{b}{b+1} \sim (\frac{\lambda}{J})^\frac{b}{b+1},
\end{equation}


which is the scaling claimed in Table~\ref{tab:suppsmalldivisorproblem}. Upon which, we can apply Thm~\ref{theorem:slowheatinglocalobserv} to conclude that the energy density is conserved for stretched-exponentially long times, with $K = max\{ \frac{2^{3+\frac{1}{b}}c}{\kappa_0^{2+\frac{1}{b}}},(2^{\frac{2b+1}{b+1} }\frac{2b+1}{b+1} \frac{1}{\kappa_1})^{\frac{b+1}{b}} \frac{c''}{\kappa_1} \}, \ K' =  \mu (\frac{\kappa_0}{2} - (\frac{\kappa_0}{4})^\mu) (\frac{1}{2^{\frac{1}{\mu}+1}c})^\frac{b}{b+1}, \ \mathbb{F}(\lambda/J) = (\lambda/J)^{\frac{b}{b+1}}$. Notably, this non-perturbative scaling saturates the linear response theory bound provided in Table~\ref{tab:suppuniversalityclasses}.


\subsection{Quasipolynomial Suppression}

Again, we set $\kappa_q' \coloneq \frac{\kappa_q + \kappa_{q+1}}{2}$.

To satisfy $3\| A^{(q)} \|_{\kappa_q'} \le \kappa_q' - \kappa_{q+1}$, it suffices that 

\begin{equation}\label{eqn:iterationreqquasipoly}
\frac{3}{\lambda}e^{\frac{2^{\frac{1}{b-1}}c_b}{(\kappa_q - \kappa_q')^{1/(b-1)}}}\|V^{(q)}\|_{\kappa_q} \leq \kappa_q' - \kappa_{q+1} \quad \text{which we use later as} \quad \frac{6}{\lambda}    e^{\frac{2^{\frac{1}{b-1}}c_b}{(\kappa_q - \kappa_q')^{1/(b-1)}}}  \frac{1}{(\kappa_q - \kappa_{q+1})}\|V^{(q)}\|_{\kappa_q}  \leq \frac{1}{2}
\end{equation}


We again repeat analogous calculations to the Polynomial and Stretched Exponential cases to obtain
\begin{equation}\label{quasipolydressingbound}
\begin{split}
    \|V^{(q+1)}\|_{\kappa_{q+1}} 
    &\leq 
    \frac{144 J}{\lambda}
    \frac{1}{\kappa_{q+1}(\kappa_q' - \kappa_{q+1})}
    e^{\frac{c_b}{(\kappa_q - \kappa_q')^{1/(b-1)}}}
    \|V^{(q)}\|_{\kappa_q} \\
    &\coloneq 
    \frac{288 J}{\lambda}
    \frac{1}{\kappa_{q+1}(\kappa_q - \kappa_{q+1})}
    e^{\frac{2^\frac{1}{b-1}c_b}{(\kappa_q - \kappa_{q+1})^{1/(b-1)}}}
    \|V^{(q)}\|_{\kappa_q}
\end{split}
\end{equation}

Now taking $c = max\{ 6 \kappa_0, 288 \} $ to satisfy both Eqn~\ref{quasipolydressingbound} and Eqn~\ref{eqn:iterationreqquasipoly}, then just like the Stretched Exponential case, we next demand

\begin{equation}
\begin{split}
    \frac{2c J}{\lambda}
    \frac{1}{\kappa_{q+1}(\kappa_q - \kappa_{q+1})}
    e^{\frac{2^\frac{1}{b-1}c_b}{(\kappa_q - \kappa_{q+1})^{1/(b-1)}}} \le 1
\end{split}
\end{equation}

for $r \le 1/2$, again enforcing that $\kappa_1 \coloneq \kappa_0/2$ to keep the pesky small divisors under control, ensuring that $w_1 \sim 1/\lambda$.

Now to satisfy the $q=0$ base case, we require the constraint on $\lambda$ that 

\begin{equation}
    \frac{2c J}{\lambda}
    \frac{1}{\kappa_{1}(\kappa_0 - \kappa_{1})}
    e^{\frac{2^\frac{1}{b-1}c_b}{(\kappa_0 - \kappa_{1})^{1/(b-1)}}} \le 1 \iff \lambda \ge \frac{8cJ}{\kappa_0^2}  e^{\frac{2^\frac{2}{b-1}c_b}{(\kappa_0 )^{1/(b-1)}}} 
\end{equation}

Now for the inductive case, again we set up a differential equation 

\begin{equation}\label{quasipolydiffeq}
\begin{split}
    \frac{2c J}{\lambda}
    \frac{1}{\kappa(-\frac{d\kappa}{dq})}
    e^{\frac{2^\frac{1}{b-1}c_b}{(-\frac{d\kappa}{dq})^{1/(b-1)}}} = 1 
\end{split}
\end{equation}

which after a number of technical manipulations, one gets

\begin{equation} 
\beta(\kappa) \propto \frac{d\kappa}{dq}
=
-\left[
\frac{A}{(b-1)\,
W\!\left(\frac{A}{b-1}\,K^{1/(b-1)}\right)}
\right]^{b-1}
\;,\quad
A=2^{\frac{1}{b-1}}c_b,\;\;K=\frac{\lambda\kappa}{2cJ}.
\end{equation}



This case looks much nastier, there are many rats in the soup. To account for the disparity between the continuous differential equation and finite-difference equation, we again introduce an auxiliary $c''$ variable to replace $2c$ and we will find their relationship.

Note that we will use the principal branch of the Lambert $W$-function since our argument is positive. We also will exploit the fact that $\kappa(q)$ is a concave down function once again, without explicitly solving the differential equation. We show this by observing that $W(.)$ in the denominator has an argument increasing in $\kappa$, such that $\frac{d(\frac{d\kappa}{dq})}{d\kappa} > 0$. Using the chain rule,
\begin{equation}
\frac{d^2\kappa}{dq^2} = \frac{d(\frac{d\kappa}{dq})}{d\kappa}\frac{d\kappa}{dq} < 0
\end{equation}
since the first term is positive and the second is negative.

Using concavity, $\kappa_q - \kappa_{q+1} \geq -\frac{d\kappa}{dq}$ we have

\begin{equation}
 e^{\frac{A}{(\kappa_q - \kappa_{q+1})^{\frac{1}{b-1}}}} \le  e^{\frac{A}{(-\frac{d\kappa}{dq})^{\frac{1}{b-1}}}}
\end{equation}

such that applying it to our finite difference equation, we bound in terms of the differential equation as

\begin{equation}
    \frac{1}{\lambda} \frac{2c J}{\kappa_{q+1} (\kappa_q - \kappa_{q+1})} e^{\frac{A}{(\kappa_q - \kappa_{q+1})^{\frac{1}{b-1}}}} \le \frac{2c}{c''} \frac{\kappa_q}{\kappa_{q+1}} \frac{1}{\lambda} \ [\frac{c'' J}{\kappa_q (-\frac{d\kappa}{dq})}e^{\frac{A}{(-\frac{d\kappa}{dq})^{\frac{1}{b-1}}}} ] = \frac{2c}{c''} \frac{\kappa_q}{\kappa_{q+1}}
\end{equation}

where the bracketed expression in the middle, is by definition $1$. In the above bound, we have made a direct comparison between the finite difference case and the differential equation, extracting out a simple relation between $c$ and $c''$ on the RHS, up to the indeterminate factor of $\frac{\kappa_q}{\kappa_{q+1}}$. In order to concretely decide on the choice of $c''$, lets decide that we will set

\begin{equation}
    (\frac{\kappa_{q+1}}{\kappa_q}) \ge 1/2,
\end{equation}

such that setting $c'' = 8c$ ensures the RHS is $\le 1/2$, which ensures the $r\le 1/2$ requirement.


 To satisfy $(\frac{\kappa_{q+1}}{\kappa_q}) \ge 1/2$, we need to impose a new constraint on $\lambda$, one can compare this to the Stretched Exponential analysis Eqn~\ref{eqn:stretchextralambdacondition}. This will be rather tedious, I will make a little section for it. 
 \subsubsection{Tedious Part I: Ensuring $(\frac{\kappa_{q+1}}{\kappa_q}) \ge 1/2$}
 What we will do is to consider the `relative slope'

 \begin{equation}
     \frac{-(d\kappa/dq)}{\kappa} \le \ln 2 \implies \kappa_{q+1} \ge  \kappa_q/2.
 \end{equation}

We will aim to satisfy the LHS of the above equation. Now by direct substitution,

\begin{equation}
    \frac{-(d\kappa/dq)}{\kappa} = \frac{1}{\kappa} \left[
\frac{A}{(b-1)\,
W\!\left(\frac{A}{b-1}\,k^{1/(b-1)}\right)}
\right]^{b-1}
\;,\quad
A=2^{\frac{1}{b-1}}c_b,\;\;k=\frac{\lambda\kappa}{c''J}.
\end{equation}

The RHS increases when $\kappa$ decreases, so we want to enforce a bound at $\kappa_{q_*}$ such that it will hold $\forall \kappa > \kappa_{q_*}$

\begin{equation}\label{eqn:lambertbound}
    \frac{1}{\kappa} \left[
\frac{A}{(b-1)\,
W\!\left(\frac{A}{b-1}\,k^{1/(b-1)}\right)}
\right]^{b-1}
\ \le \ln2 \implies     \frac{-(d\kappa/dq)}{\kappa} \le \ln2 \quad \forall \kappa \ge \kappa_{q_*},
\end{equation}

so we make $W(.)$ the subject, and rewrite the LHS as 

\begin{equation}
\,
W\!\left(\frac{A}{b-1}\,k^{1/(b-1)}\right) \ge \frac{A}{(b-1) (\kappa_{q_*} \ln 2)^\frac{1}{b-1}}
\end{equation}

Finally, we use the property of the Lambert $W$-function that it is monotone increasing
\begin{equation}
    W(x) \ge y \iff x \ge ye^y 
\end{equation}

which allows us to rewrite Eqn~\ref{eqn:lambertbound} as

\begin{equation}
    \frac{A}{b-1}\,(\frac{\lambda \kappa_{q_*}}{c'' J})^{1/(b-1)} \ge  \frac{A}{(b-1) (\kappa_{q_*} \ln 2)^\frac{1}{b-1}} e^{\frac{A}{(b-1) (\kappa_{q_*} \ln 2)^\frac{1}{b-1}}}
\end{equation}

Therefore, it suffices for us to choose

\begin{equation}
    \lambda  \ge \frac{c'' J}{\kappa_{q_*}^2 \ln2} e^{\frac{A}{(\kappa_{q_*} \ln 2)^{\frac{1}{b-1}}}}
\end{equation}

where we set $\kappa_{q_*} \coloneq \kappa_0/4$.

 \subsubsection{End of Tedious Part I}

After guaranteeing $    (\frac{\kappa_{q+1}}{\kappa_q}) \ge 1/2$, we can go back to the `beta function' representation to perform our analysis on the iteration truncation order $q_*$. We make use of the fact that 

\begin{equation}
    -\frac{d\kappa}{dq}|_{\kappa_{q_*}} \ge -\frac{d\kappa}{dq}|_{\kappa_q} \ge -\frac{d\kappa}{dq}|_{\kappa_1} \quad \text{and} \quad -\frac{d\kappa}{dq}|_{\kappa_q} \le \kappa_q - \kappa_{q+1} \le -\frac{d\kappa}{dq}|_{\kappa_{q+1}} 
\end{equation}

the gradient function evaluated at $\kappa_{q_*}, \kappa_q, \kappa_1$ respectively. 

Note that 
\begin{equation}
    \kappa_1 - \kappa_{q_*} = \sum_{q=1}^{q_* -1} \kappa_q - \kappa_{q+1}
\end{equation}, so combining the two equations above we get a sandwich bound (we use $\kappa_*$ interchangeably with $\kappa_{q_*}$)

\begin{equation}
     \frac{\kappa_1 - \kappa_*}{(d\kappa/dq)|_{\kappa_*}} \le q_* - 1 \le \frac{\kappa_1 - \kappa_*}{(d\kappa/dq)|_{\kappa_1}}
\end{equation}

which is good, because now we can upper and lower bound the scaling of $q_*$ with $\lambda$.

Lets show the lower bound scaling and the upper bound follows similarly.
\begin{equation} 
\frac{d\kappa}{dq}
=
-\left[
\frac{A}{(b-1)\,
W\!\left(\frac{A}{b-1}\,k^{1/(b-1)}\right)}
\right]^{b-1}
\; \implies q_* - 1 \ge  \frac{\kappa_1 - \kappa_{q_*}}{-\frac{d\kappa}{dq}|_{\kappa_{q_*}}} \sim (\kappa_1 - \kappa_{q_*}) W[const. (\frac{\lambda^{\frac{1}{b-1}}}{J})]^{b-1}
\end{equation}

where $W(\frac{\lambda}{J}) \sim \ln \frac{\lambda}{J} $ asymptotically in large $\lambda$, giving us our desired qualitative scaling

\begin{equation}
    q_* \sim (\ln (\frac{\lambda}{J}))^{b-1}.
\end{equation}

Intriguingly, the optimal truncation order for $b = 2$, which was the Thue-Morse class studied by Mori et al.~\cite{Mori_2021ThueMorse}, where they used a Magnus Expansion, their optimal truncation order was $q_* \sim \ln(\frac{\lambda}{J})$, agreeing with our scaling. However, their bound on the driving amplitude is better than the one provided here. We tighten this in the next subsection.

To precisely apply Thm~\ref{theorem:slowheatinglocalobserv}, we will need some further tedious bounding to squeeze out explicit constants for $K,K' > 0$. The main idea is to rewrite the $W(.)$ function as $\ln(.)$ by considering its series expansion $W(x) \sim \ln x + \ln \ln x ...$ for large $x$.

\subsubsection{Tedious part II: Extracting an explicit constant $K'$ for the lower bound on $q_*$}

The explicit lower bound for $q_*$ is
\begin{equation}\label{eqn:qstar_lower_W_exact}
q_*-1 \ \ge\ \frac{\kappa_1-\kappa_*}{-\frac{d\kappa}{dq}\big|_{\kappa_*}}
= (\kappa_1-\kappa_*)\left(\frac{b-1}{A}\right)^{b-1}
W(x_*)^{\,b-1},
\end{equation}
where
\begin{equation}\label{eqn:xstar_def}
x_* \coloneqq \frac{A}{b-1}\left(\frac{\lambda\kappa_*}{c''J}\right)^{\frac{1}{b-1}}
\qquad\text{(so that } \frac{A}{b-1}\,k(\kappa_*)^{1/(b-1)}=x_* \text{)}.
\end{equation}

We first use the elementary estimate
\begin{equation}\label{eqn:W_lower_halflog}
W(x)\ \ge\ \frac{1}{2}\ln x,\qquad \forall x\ge e^2.
\end{equation}
Therefore it suffices to assume
\begin{equation}\label{eqn:lambda_cond_W_to_log}
x_*\ge e^2
\quad\Longleftrightarrow\quad
\lambda \ \ge\ \frac{c''J}{\kappa_*}
\left(\frac{(b-1)e^2}{A}\right)^{b-1}.
\end{equation}
Assuming Eqn~\ref{eqn:lambda_cond_W_to_log} holds, we can plug Eqn~\ref{eqn:W_lower_halflog} into Eqn~\ref{eqn:qstar_lower_W_exact}, which yields
\begin{equation}\label{eqn:qstar_lower_logx}
q_*-1 \ \ge\ (\kappa_1-\kappa_*)\left(\frac{b-1}{2A}\right)^{b-1}\bigl(\ln x_*\bigr)^{b-1}.
\end{equation}

Now we want to express $\ln x_*$ in terms of $\ln(\lambda/J)$.
From Eqn~\ref{eqn:xstar_def},
\begin{equation}\label{eqn:logxstar_expand}
\ln x_* \ =\ \frac{1}{b-1}\ln\!\left(\frac{\lambda}{J}\right)\ +\ C_0,
\qquad
C_0\coloneqq \ln\!\left(\frac{A}{b-1}\right)+\frac{1}{b-1}\ln\!\left(\frac{\kappa_*}{c''}\right).
\end{equation}
To remove the additive constant $C_0$, we impose the additional condition on $\lambda$ that
\begin{equation}\label{eqn:lambda_cond_dominate_C0}
\ln\!\left(\frac{\lambda}{J}\right)\ \ge\ 2(b-1)\,|C_0|,
\end{equation}
which implies $\ln x_* \ge \frac{1}{2(b-1)}\ln(\lambda/J)$.
Substituting this into Eqn~\ref{eqn:qstar_lower_logx} gives the desired explicit lower bound of the form
\begin{equation}\label{eqn:qstar_lower_final_explicit}
q_*-1 \ \ge\ K'\,\Bigl(\ln\!\frac{\lambda}{J}\Bigr)^{b-1},
\end{equation}
with
\begin{equation}\label{eqn:Kprime_explicit}
K' \coloneqq (\kappa_1-\kappa_*)\left(\frac{1}{4A}\right)^{b-1}.
\end{equation}
Recalling $\kappa_1-\kappa_*=\frac{\kappa_0}{4}$ and $A=2^{\frac{1}{b-1}}c_b$, we can simplify
\begin{equation}\label{eqn:Kprime_simplified}
K'=\frac{\kappa_0}{4}\left(\frac{1}{4\cdot 2^{\frac{1}{b-1}}c_b}\right)^{b-1}
=\frac{\kappa_0}{2^{2b+1}\,c_b^{\,b-1}}.
\end{equation}


Note that Eqn~\ref{eqn:lambda_cond_W_to_log} and Eqn~\ref{eqn:lambda_cond_dominate_C0} set two additional conditions for the minimum drive speed $\lambda$, and thus affects $K$.

\subsubsection{End of tedious part II}




Finally, we can apply Thm~\ref{theorem:dressedoperators} and ~\ref{theorem:slowheatinglocalobserv} to conclude slow heating for Quasipolynomial suppression, with parameters 

$K = \max\{\frac{8c}{\kappa_0^2}  e^{\frac{2^\frac{2}{b-1}c_b}{(\kappa_0 )^{1/(b-1)}}},\frac{8c }{\kappa_{q_*}^2 \ln2} e^{\frac{A}{(\kappa_{q_*} \ln 2)^{\frac{1}{b-1}}}}, \frac{8c}{\kappa_*}
(\frac{(b-1)e^2}{A})^{b-1}, e^{2(b-1)|C_0|} \} , \ K' = \frac{\kappa_0}{2^{2b+1}\,c_b^{\,b-1}},\ \mathbb{F}(\lambda/J) = (\ln (\frac{\lambda}{J}))^{b-1}$. 

\section{Further Optimizing the Quasipolynomial Bound}

We see that the previous bound was not able to saturate the results of Mori et al.~\cite{Mori_2021ThueMorse}. Here we discuss a new optimization technique to close this gap, but due to its technicality, I provide a separate discussion here which refines the previous ideas. Now we will not seek to set $r_q \sim 1/2$ for all $q$, but rather fix $\kappa_q - \kappa_{q+1} \sim const$. Let us first discuss the schematic idea.

Let us go back to the crucial finite difference equation we need to satisfy,

\begin{equation}
\begin{split}
    r_q \le \frac{2c J}{\lambda}
    \frac{1}{\kappa_{q+1} \delta_q}
    e^{\frac{2^\frac{1}{b-1}c_b}{\delta_q^{1/(b-1)}}}
\end{split}
\end{equation}

where $\delta_q \coloneq \kappa_q - \kappa_{q+1}$ for brevity.

The iteration gives $ \| V^{(q_*)}\| \le  \| V^{(1)}\|_{\kappa_1} \prod_{q=1}^{q_*-1} r_q$, subject to the constraint that $\sum_{q=1}^{q_* -1} \delta_q = \kappa_0/4 = \kappa_* \coloneq \Delta$ since $\kappa_1 \coloneq \kappa_0/2$, $\kappa_{q_*} \coloneq \kappa_* \coloneq \kappa_0/4$. Here, it is just a coincidence that $\kappa_* = \Delta$ by our specific choice, but there are other valid choices. 


For now, motivated by the previous subsection which found that $q_* \sim \ln \lambda$, consider a heuristic argument where we assume $q_* \sim \ln\lambda$, but now $\delta_q \sim 1/\ln \lambda$ (but note crucially not a function of $q$), comprised of uniformly spaced steps. The reason for believing that $q_* \sim \ln \lambda$ should be the right choice, is that the optimal truncation order should be a property independent of our human choice of the $\kappa_q$ sequence. Here, we are just optimizing the choice of a $\kappa_q$ sequence, after we found $q_*$ in the previous calculation.

Then the above LHS expression roughly scales as

\begin{equation}
    r_q \le \frac{c J}{\lambda}
    \frac{1}{\kappa_{q+1} \delta_q}
    e^{\frac{2^\frac{1}{b-1}c_b}{\delta_q^{1/(b-1)}}} \sim \frac{1}{\lambda} \ln (\lambda) e^{A(\ln \lambda)^{b-1}} \sim \ln(\lambda) e^{(A-1)(\ln \lambda)^{b-1}} 
\end{equation}

where $A$ is some constant. If $A<1$, we can ensure that 

\begin{equation}
    \prod_{q=1}^{q_* - 1}r_q \sim (\ln(\lambda) e^{(A-1)(\ln \lambda)^{b-1}})^{\ln \lambda} \sim e^{(A-1) (\ln \lambda)^b},
\end{equation}
after dropping the subleading $(\ln \lambda)^{\ln \lambda}$ term, obtaining the Quasipolynomial decay we desire. This motivates the following more rigorous analysis.


\subsection{Explicitly Optimizing the Quasipolynomial Bound}

We now explain how to arrive naturally at an explicit improved choice of the decay sequence
$\{\kappa_q\}$.
The guiding idea is to work backwards from the single-step bound, to obtain the various constants.

Recall that for the Quasipolynomial suppression class, we obtained the iterative estimate
\begin{equation}\label{eqn:qp_step_bound_recall}
r_q \;\coloneq\; \frac{\|V^{(q+1)}\|_{\kappa_{q+1}}}{\|V^{(q)}\|_{\kappa_q}}
\;\le\;
\frac{2cJ}{\lambda}\,
\frac{1}{\kappa_{q+1}(\kappa_q-\kappa_{q+1})}
\exp\!\Bigg(
\frac{A}{(\delta_q)^{1/(b-1)}}
\Bigg),
\end{equation}
where
\begin{equation}
A \coloneq 2^{\frac{1}{b-1}}c_b,
\qquad
c \coloneq \max\{6\kappa_0,288\}.
\end{equation}

As in the previous subsection, we fix
\begin{equation}
\kappa_1 \coloneq \frac{\kappa_0}{2},
\qquad
\kappa_* \coloneq \kappa_{q_*} \coloneq \frac{\kappa_0}{4},
\qquad
\Delta \coloneq \kappa_1-\kappa_*=\frac{\kappa_0}{4}.
\end{equation}
We now choose the intermediate decay constants to be uniformly spaced,
\begin{equation}\label{eqn:uniform_kappa_choice}
\kappa_q \coloneq \kappa_*+\Delta\Big(1-\frac{q-1}{q_*-1}\Big),
\qquad
1\le q\le q_*,
\end{equation}
so that
\begin{equation}
\delta_q \coloneq \kappa_q-\kappa_{q+1}=\frac{\Delta}{q_*-1}
\qquad \forall q.
\end{equation}
We aim to prove both the local condition $r_q\le 1/2$ and a sharper global product bound on $\prod_q r_q$.

\paragraph{Working backwards.}
Substituting $\delta_q=\Delta/(q_*-1)$ and using $\kappa_{q+1}\ge \kappa_*$, Eqn.~\eqref{eqn:qp_step_bound_recall} gives
\begin{equation}\label{eqn:qp_backward_single_step}
r_q
\;\le\;
\frac{2cJ}{\lambda}\,
\frac{q_*-1}{\kappa_*\Delta}
\exp\!\Bigg(
A\Big(\frac{q_*-1}{\Delta}\Big)^{\frac{1}{b-1}}
\Bigg).
\end{equation}
Taking logarithms, the dominant terms have the schematic form
\begin{equation}\label{eqn:qp_backward_log_form}
\ln r_q
\;\lesssim\;
-\ln\!\Big(\frac{\lambda}{J}\Big)
+\ln(q_*-1)
+
A\Big(\frac{q_*-1}{\Delta}\Big)^{\frac{1}{b-1}}.
\end{equation}
The last term is the most dangerous one. In order for $r_q$ to be small, this positive contribution must be arranged to be a constant fraction of $\ln(\lambda/J)$. This immediately suggests the scaling
\begin{equation}
q_*-1 \sim \big(\ln(\lambda/J)\big)^{b-1} \text{ (which agrees with our previous analysis)}.
\end{equation}
We therefore parametrize
\begin{equation}\label{eqn:qp_n_ansatz}
q_*-1 \approx K' x^{b-1},
\qquad
x \coloneq \ln(\lambda/J)-B, \quad \text{such that $\mathbb{F}(\lambda/J) \sim (\ln(\lambda/J))^{b-1}$ again.}
\end{equation}
with $K'>0$ and $B>0$ to be chosen.

The role of $K'$ is to control the dangerous exponential penalty. Indeed, inserting \eqref{eqn:qp_n_ansatz} into the last term of \eqref{eqn:qp_backward_log_form} gives
\begin{equation}
A\Big(\frac{q_*-1}{\Delta}\Big)^{\frac{1}{b-1}}
\approx
A\Big(\frac{K'}{\Delta}\Big)^{\frac{1}{b-1}}x.
\end{equation}
Thus we choose $K'$ so that this coefficient is comfortably smaller than $1$. For definiteness, we impose
\begin{equation}\label{eqn:K'_choice_design}
A\Big(\frac{K'}{\Delta}\Big)^{\frac{1}{b-1}}=\frac14,
\end{equation}
which yields
\begin{equation}\label{eqn:K'_explicit}
K'
\coloneq
\frac{\Delta}{(4A)^{b-1}}
=
\frac{\kappa_0}{2^{2b+1}c_b^{\,b-1}}.
\end{equation}
With this choice, the dangerous exponential factor only consumes a quarter of the available $\ln(\lambda/J)$.

The remaining nuisance is the polynomial factor in $x$ coming from $\ln(q_*-1)$. Since exponential decay beats powers, it suffices to absorb this by shifting the logarithm by a constant $B$. Concretely, we use the elementary bound
\begin{equation}\label{eqn:poly_into_exp}
(b-1)\ln x \le \frac{x}{4}+C_b^{\log},
\qquad
C_b^{\log}\coloneq (b-1)\bigl(\ln(4(b-1))-1\bigr),
\qquad x>0, b>1.
\end{equation}
Thus $B$ is chosen simply to absorb the fixed prefactor and this subleading polynomial contribution.

As in previous analyses, remaining constants such as $K_{\mathrm{base}}$ and $K$ have no structural meaning: they merely collect the explicit lower bounds on $\lambda/J$ needed at various steps of the proof. We now state the result formally.

\begin{prop}[Explicit admissible sequence for the optimized quasipolynomial bound]\label{prop:optimized_qp_explicit}
Let
\begin{equation}
A \coloneq 2^{\frac{1}{b-1}}c_b,
\qquad
c \coloneq \max\{6\kappa_0,288\},
\qquad
\kappa_1 \coloneq \frac{\kappa_0}{2},
\qquad
\kappa_* \coloneq \frac{\kappa_0}{4},
\qquad
\Delta \coloneq \frac{\kappa_0}{4}.
\end{equation}
Define
\begin{equation}\label{eqn:K'_def_formal}
K' \coloneq \frac{\Delta}{(4A)^{b-1}}
=
\frac{\kappa_0}{2^{2b+1}c_b^{\,b-1}},
\end{equation}
and
\begin{equation}\label{eqn:B_def_formal}
C_b^{\log}\coloneq (b-1)\bigl(\ln(4(b-1))-1\bigr),
\qquad
B \coloneq \ln\!\Big(\frac{32cK'}{\kappa_0^2}\Big)+C_b^{\log}+\ln 2.
\end{equation}
Let
\begin{equation}
L\coloneq \ln(\lambda/J),
\qquad
x\coloneq L-B,
\end{equation}
and assume $x>0$. Define
\begin{equation}\label{eqn:n_def_formal}
n\coloneq q_*-1 \coloneq \Big\lfloor K' x^{b-1}\Big\rfloor,
\end{equation}
and choose the decay sequence by
\begin{equation}\label{eqn:kappaq_formal}
\kappa_q \coloneq \kappa_*+\Delta\Big(1-\frac{q-1}{n}\Big),
\qquad
1\le q\le q_*,
\end{equation}
together with
\begin{equation}
\kappa_q' \coloneq \frac{\kappa_q+\kappa_{q+1}}{2}.
\end{equation}

Assume further that
\begin{equation}\label{eqn:K_total_formal}
\lambda \ge KJ,
\qquad
K\coloneq \max\Big\{K_{\mathrm{base}},\,e^{B+X_0},\,e^{2B}\Big\},
\end{equation}
where
\begin{equation}\label{eqn:Kbase_formal}
K_{\mathrm{base}}
\coloneq
\frac{8c}{\kappa_0^2}
\exp\!\Big(\frac{2^{\frac{2}{b-1}}c_b}{\kappa_0^{1/(b-1)}}\Big),
\end{equation}
and
\begin{equation}\label{eqn:X0_formal}
X_0 \coloneq \max\Big\{2,\,(2/K')^{1/(b-1)}\Big\}.
\end{equation}
Then the following hold.

\begin{enumerate}
\item[\rm (i)] For every $1\le q\le q_*-1$,
\begin{equation}\label{eqn:rq_local_half_formal}
r_q \coloneq \frac{\|V^{(q+1)}\|_{\kappa_{q+1}}}{\|V^{(q)}\|_{\kappa_q}}
\le \frac12.
\end{equation}

\item[\rm (ii)] The truncation order obeys the explicit lower bound
\begin{equation}\label{eqn:qstar_lower_formal}
q_*-1=n \ge \frac{K'}{2}\,x^{b-1}.
\end{equation}

\item[\rm (iii)] The global product satisfies the sharper estimate
\begin{equation}\label{eqn:product_stronger_formal}
\prod_{q=1}^{q_*-1} r_q
\le
\exp\!\Big[-\frac{K'}{4}\,x^b\Big].
\end{equation}
In particular, if $\lambda/J\ge e^{2B}$ so that $x=L-B\ge L/2$, then
\begin{equation}\label{eqn:product_logb_formal}
\prod_{q=1}^{q_*-1} r_q
\le
\exp\!\Big[-K''\big(\ln(\lambda/J)\big)^b\Big],
\qquad
K''\coloneq \frac{K'}{2^{b+2}}
=
\frac{\kappa_0}{2^{3b+3}c_b^{\,b-1}}.
\end{equation}
\end{enumerate}
\end{prop}

\begin{proof}
Since $\delta_q=\kappa_q-\kappa_{q+1}=\Delta/n$ and $\kappa_{q+1}\ge \kappa_*=\kappa_0/4$, the single-step bound \eqref{eqn:qp_step_bound_recall} gives
\begin{equation}\label{eqn:proof_step1}
r_q
\le
\frac{2cJ}{\lambda}
\frac{1}{\kappa_*(\Delta/n)}
\exp\!\Big(A(n/\Delta)^{1/(b-1)}\Big)
=
\frac{32cJ}{\lambda\kappa_0^2}\,
n\,
\exp\!\Big(A(n/\Delta)^{1/(b-1)}\Big).
\end{equation}
Using $n\le K' x^{b-1}$, we obtain
\begin{equation}\label{eqn:proof_step2}
r_q
\le
\frac{32cK'}{\kappa_0^2}\,
x^{b-1}
e^{-L}
\exp\!\Big(A(K'/\Delta)^{1/(b-1)}x\Big).
\end{equation}
By the definition \eqref{eqn:K'_def_formal} of $K'$,
\begin{equation}
A(K'/\Delta)^{1/(b-1)}=\frac14,
\end{equation}
hence
\begin{equation}\label{eqn:proof_step3}
r_q
\le
\frac{32cK'}{\kappa_0^2}\,
x^{b-1}
e^{-B}
e^{-3x/4}.
\end{equation}

Next, by \eqref{eqn:poly_into_exp},
\begin{equation}
x^{b-1}\le e^{x/4+C_b^{\log}}.
\end{equation}
Substituting this into \eqref{eqn:proof_step3} yields
\begin{equation}\label{eqn:proof_step4}
r_q
\le
\frac{32cK'}{\kappa_0^2}\,
e^{-B}
e^{C_b^{\log}}
e^{-x/2}.
\end{equation}
By the definition \eqref{eqn:B_def_formal} of $B$,
\begin{equation}
\frac{32cK'}{\kappa_0^2}e^{-B}e^{C_b^{\log}}=\frac12.
\end{equation}
Therefore
\begin{equation}
r_q\le \frac12 e^{-x/2}\le \frac12,
\end{equation}
which proves \eqref{eqn:rq_local_half_formal}.

We now prove the lower bound on $n$. Since $\lambda/J\ge e^{B+X_0}$, we have $x\ge X_0\ge (2/K')^{1/(b-1)}$, so
\begin{equation}
K' x^{b-1}\ge 2.
\end{equation}
Hence
\begin{equation}
n=\lfloor K' x^{b-1}\rfloor \ge \frac{K'}{2}x^{b-1},
\end{equation}
which proves \eqref{eqn:qstar_lower_formal}.

For the global product, the same estimate \eqref{eqn:proof_step4} gives
\begin{equation}
r_q\le \frac12 e^{-x/2}
\qquad \forall q.
\end{equation}
Therefore
\begin{equation}
\prod_{q=1}^{q_*-1} r_q
\le
\Big(\frac12 e^{-x/2}\Big)^n.
\end{equation}
Taking logarithms and using $\ln(1/2)\le 0$,
\begin{equation}
\ln \prod_{q=1}^{q_*-1} r_q
\le
-\frac{nx}{2}.
\end{equation}
Using the lower bound \eqref{eqn:qstar_lower_formal} on $n$, we obtain
\begin{equation}
\ln \prod_{q=1}^{q_*-1} r_q
\le
-\frac{K'}{4}x^b,
\end{equation}
which is exactly \eqref{eqn:product_stronger_formal}.

Finally, if $\lambda/J\ge e^{2B}$, then $L\ge 2B$ and therefore
\begin{equation}
x=L-B\ge \frac{L}{2}.
\end{equation}
Substituting this into \eqref{eqn:product_stronger_formal} yields
\begin{equation}
\prod_{q=1}^{q_*-1} r_q
\le
\exp\!\Big[-\frac{K'}{4}\Big(\frac{L}{2}\Big)^b\Big]
=
\exp\!\Big[-\frac{K'}{2^{b+2}}L^b\Big],
\end{equation}
which proves \eqref{eqn:product_logb_formal}.
\end{proof}

To summarize, the decay sequence $\{\kappa_q\}$ for the optimized quasipolynomial bound serves two purposes. First, it preserves the uniform local contraction
$r_q\le 1/2$, which is useful in inductive estimates. Second, it yields the sharper global reduction in dressed drive amplitude $
\prod_{q=1}^{q_*-1} r_q
\le
\exp\!\Big[-\frac{K'}{2^{b+2}}(\ln(\lambda/J))^b\Big]$.
Thus one may retain the local inductive framework of Theorem~\ref{theorem:dressedoperators}, while replacing the final crude estimate
$2^{-q_*}$ by the stronger quasipolynomial bound above.

As a final note, we could also have chosen a uniform spacing for the stretched-exponential case, but it does not result in any improved bound, so I omit the details. The underlying intuition of why a uniform spacing seems to provide tighter bounds is from considering the following optimization problem:

\begin{equation}
    \text{Minimizing} \quad  \prod_{q=1}^{q_* - 1} r_q \quad \text{subject to the constraint} \quad \sum \delta_q = \kappa_0 - \kappa_*,
\end{equation}

Then consider the functionals $\sum_q -\ln \delta_q$ and $\sum_q \frac{1}{\delta_q^{1/(b-1)}}$ which appear in the $\prod_{q=1}^{q_* - 1} r_q$ inequality. Both are both convex (curving upwards) functions, thus by Jensen's Inequality are minimized by the constant choice $\delta_q = \Delta/(q_* - 1)$ under the constraint $\sum \delta_q = \Delta$.


 

\section{Renormalization Flow Interpretation from a non-perturbative drive to a perturbative drive}

This section is not mathematically rigorous, it aims to summarize the lengthy analysis of this work from my own limited perspective. 

Let us first place this work qualitatively in the context of other physical theories. The idea of performing a canonical transformation which preserves a `self-similar' structure throughout iterations, long predates the theory of prethermalization -- it was central to the development of renormalization in Quantum Electrodynamics (QED), by the method of Tomonaga and Schwinger \cite{SchwingerPhysRev.76.790}. For Schwinger's renormalization, canonical transformations were performed in order to remove divergences in the theory. Many others developed various canonical unitary transformations as well in the context of particle physics, condensed matter physics etc in order to isolate out subtle physical effects e.g. dressed electron-electron interactions in superconductors arising from bare electron-phonon interactions, through the Frohlich Transform. Even a classical theory of ergodicity-breaking (KAM Theory) involves near-identity canonical transformations~\cite{ArnoldKozlovNeishtadt1997}, where instead in this paper we performed near-identity rotating-frames, with iterations producing a renormalized `self-similar' weakened suppression near the origin. This work analyzed such canonical transformations to isolate the subtle non-perturbative physical phenomena of slow heating. The philosophy of this paper is to generate a `flow' that relates a family of Hamiltonians of various degrees of locality and resonance-suppression.~\footnote{I just want to highlight here for any inexperienced readers how the philosophy of canonical transformations proliferates many fields of physics. Since as a first year graduate student without many physics classes, I only slowly came to appreciate the broader context after finishing much of this work.}

Wilson~\cite{wilsonrg} conceptualised integrating out fast-momentum (short-distance) modes iteratively to obtain an effective theory for low-momentum (long-distance) modes. His duality lies between position and momentum variables. Here, we integrate out high-frequency (short-time) modes and collect them in $P_*(t)$, such that the slow modes are in $U_*(t)$ and our effective theory at long-timescales is described by $D_*$, the dressed Hamiltonian subject to the weak dressed drive $V_*(t)$. 


\subsection{Renormalization Flow from non-perturbative driving towards linear response}

Now we consider heating $\frac{dE_q}{dt}$ in the $q$-th dressed frame, induced by $V^{(q)}(t)$, with a dressed driving amplitude $g_q$. 

For the polynomial case, after $q$ rotating frame transformations, the resonance-suppression of $\|\tilde V^{(q)}(\frac{\Omega}{\lambda})\|$ is weakened to $\sim (\Omega/\lambda)^{b-q}$ (here the $\epsilon$ technical subtlely of the rigorous proof Eqn~\ref{polynomialdressingboundcorrect} is ignored), but the driving amplitude is reduced as $g_q \sim 1/\lambda^{q}$, so we have

\begin{equation}\label{eqn:renormalizationflow}
\frac{dE_q}{dt}
\;\sim\;
\frac{g_q^2}{\lambda}\int_{\mathbb{R}} d\Omega\;\|\tilde V^{(q)}(\frac{\Omega}{\lambda})\|^2\,\sigma(\Omega) = \frac{1}{\lambda^{2q+1}} \int_{\mathbb{R}} d\Omega \ (\frac{\Omega}{\lambda})^{2(b-q)}\,\sigma(\Omega) \sim \frac{1}{\lambda^{2b+1}}
\end{equation}

This result says that even under dressed frames, the reduction in driving amplitude exactly cancels out the weakening of the suppression law. So the scaling with $\lambda$ is unchanged, but because the driving amplitude is much smaller, linear response is much more accurate in the dressed frame! This calculation can be easily repeated for the Quasipolynomial and Stretched-Exponential cases and the $\lambda$-scaling of $\frac{dE_q}{dt}$ is left unchanged. The suppression laws for those cases  remain as $\sim e^{-(\ln \Omega)^b}, e^{-(\lambda/|\Omega|)^b} $, unlike the polynomial case with a changing exponent, thus the calculation is simple. 

Now I discuss how my analysis contrasts with the analysis by Mori et al.~\cite{Mori_2021ThueMorse}, where an identical scaling of $\tau_* \sim \lambda^{2b+1}$ was obtained for $b$-RMD drives.

In their case, they did not consider any notion of resonance-suppression. Rather, they tied their analysis closer to the lore of Floquet theory by adapting the Floquet-Magnus expansions of~\cite{Mori_2016Floquet,Kuwahara_2016Floquet}. They exploited the recursive structure of the $b$-RMD drive in their analysis. In the dressed frame they considered, the driving term had a magnitude $\| V_{dressed}\| \sim 1/\lambda^b$. From there, they applied Fermi's Golden Rule to obtain their result.

Crucially, their analysis did not consider whether there was a suppression in the dressed frame. If one is paranoid, one might worry that still some leftover resonance-suppression even in the dressed frame. If so, the scaling of $\tau_*$ with $\lambda$ is not only determined by the drive amplitude, but also its drive's degree of Fourier suppression near the origin as in Eqn~\ref{eqn:renormalizationflow}. Therefore, a comprehensive analysis of linear response theory in the dressed frame demands combining these two distinct effects of drive amplitude and suppression.

Nonetheless, we expect that going into a $b$-th order dressed frame reduces resonance-suppression by a factor of $\Omega^b$ (numerically supported by the results in Fig~\ref{fig:mm_combined}), so the dressed frame has no resonance suppression, thus their analysis provides the right answer. 

Note that I have not made a precise connection of their Magnus Expansion with our Fer Expansion construction in this paper, other than the trivial observation that the recursion equations agree at first order in $\lambda$. Physically, I expect that they are equivalent, just two different formalisms. 


\clearpage

%\let\addcontentsline\oldaddcontentsline

\bibliography{references.bib}

\end{document}
